Lower bounds on the non-Clifford resources for quantum computations

We establish lower-bounds on the number of resource states, also known as magic states, needed to perform various quantum computing tasks, treating stabilizer operations as free. Our bounds apply to adaptive computations using measurements and an arbitrary number of stabilizer ancillas. We consider (1) resource state conversion, (2) single-qubit unitary synthesis, and (3) computational tasks. To prove our resource conversion bounds we introduce two new monotones, the stabilizer nullity and the dyadic monotone, and make use of the already-known stabilizer extent. We consider conversions that borrow resource states, known as catalyst states, and return them at the end of the algorithm. We show that catalysis is necessary for many conversions and introduce new catalytic conversions, some of which are close to optimal. By finding a canonical form for post-selected stabilizer computations, we show that approximating a single-qubit unitary to within diamond-norm precision $\varepsilon$ requires at least $1/7\cdot\log_2(1/\varepsilon) - 4/3$ $T$-states on average. This is the first lower bound that applies to synthesis protocols using fall-back, mixing techniques, and where the number of ancillas used can depend on $\varepsilon$. Up to multiplicative factors, we optimally lower bound the number of $T$ or $CCZ$ states needed to implement the ubiquitous modular adder and multiply-controlled-$Z$ operations. When the probability of Pauli measurement outcomes is 1/2, some of our bounds become tight to within a small additive constant.

==> anc/.vscode/tasks.json <==
{
    "version": "2.0.0",
    "tasks": [
        {
            "label": "restore&build",
            "command": "dotnet build",
            "type": "shell",
            "group": "build",
            "presentation": {
                "reveal": "always"
            },
            "problemMatcher": "$msCompile"
        },
        {
            "label": "build",
            "command": "dotnet build --no-restore",
            "type": "shell",
            "group": "build",
            "presentation": {
                "reveal": "always"
            },
            "problemMatcher": "$msCompile"
        },
        {
            "label": "build&test",
            "command": "dotnet test --no-restore",
            "type": "shell",
            "group": "build",
            "presentation": {
                "reveal": "always"
            },
            "problemMatcher": "$msCompile"
        }
    ]
}


==> anc/CatalysisConversionTests.qs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
// Conversions of resource states that use catalysts
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
namespace CorrectnessTests.CatalysisConversion {
    
    open CorrectnessTests;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Arrays;
    
    /// # Summary
    /// |Wₙ⟩ ⇒ (n-1)|T⟩, alternatively |Wₙ⟩ + |T⟩ → n|T⟩.
    /// # Remarks
    /// See https://arxiv.org/pdf/1904.01124v1.pdf#page=12
    operation WnCatalysisCheck (n : Int) : Unit {
        using (qubits = Qubit[n]) {
            PrepareWState(qubits);
            within {
                CascadeCNOT(qubits);
            } apply {
                Adjoint T(Microsoft.Quantum.Arrays.Tail(qubits));
            }
            ApplyToEach(Adjoint PrepareTState, qubits);
        }
    }
    
    /// # Summary 
    /// Tests correctness of conversions |Wₙ⟩ ⇒ (n-1)|T⟩ for n from 2 to 10
    /// # Remarks
    /// See https://arxiv.org/pdf/1904.01124v1.pdf#page=12
    operation WnCatalysisTest () : Unit {
        TestForInputRange(WnCatalysisCheck, 2 .. 10, 1);
    }
    
    
    /// # Summary
    /// |CCZ⟩ + |T⟩ ⇒ 2|√̅T⟩, alternatively |CCZ⟩ + |T⟩ + |√̅T⟩ → 3|√̅T⟩
    /// # Remarks
    /// See https://arxiv.org/pdf/1904.01124v1.pdf#page=14
    operation TwoSqrtTFromCCZandTCheck () : Unit {
        using ((a, b, c, z) = (Qubit(), Qubit(), Qubit(), Qubit())) {
            PreparePlusState([a, b, c]);
            
            // 4|T⟩ or |CCZ⟩
            OneBitOutOfPlaceAdder(a, b, c, z);
            SqrtT(c);
            T(z);
            
            // stabilizer operations only
            Adjoint OneBitOutOfPlaceAdder(a, b, c, z);
            ApplyToEach(Adjoint PrepareSqrtTState, [a, b, c]);
        }
    }
    
    /// # Summary
    /// Tests conversion |CCZ⟩ + |T⟩ ⇒ 2|√̅T⟩ ten times
    operation TwoSqrtTFromCCZandTTest () : Unit {
        Repeat(TwoSqrtTFromCCZandTCheck, (), 10);
    }
    
}




==> anc/ConversionViaMeasurementTests.qs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
// Conversion of resource states via measurements
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
namespace CorrectnessTests.ConversionViaMeasurement {
    
    open CorrectnessTests;
    open Microsoft.Quantum.Arrays;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Intrinsic;
    
    /// # Summary
    /// Conversion |Wₙ⟩ → |Wₙ₋₁⟩
    /// # Remarks
    /// See https://arxiv.org/pdf/1904.01124v1.pdf#page=13
    operation WStateLevelReduction (n : Int) : Unit {
        using (qubits = Qubit[n]) {
            PrepareWState(qubits);
            ClassicallyControlledOp(MZ(Head(qubits)), ExpFrac, (ConstantArray(n - 1, PauliZ), -1, 2, Rest(qubits)));
            Adjoint PrepareWState(Rest(qubits));
        }
    }
    
    /// # Summary
    /// Tests conversion |Wₙ⟩ → |Wₙ₋₁⟩ for n from 2 to 5, 10 times for each n
    operation WStateLevelReductionTest () : Unit {
        
        TestForInputRange(WStateLevelReduction, 2 .. 5, 10);
    }
    
    /// # Summary
    /// Conversion |CⁿZ⟩ → |Cⁿ⁻¹Z⟩
    /// # Remarks
    /// See https://arxiv.org/pdf/1904.01124v1.pdf#page=39
    operation MultiCZLevelReduction (n : Int) : Unit {
        
        using (qubits = Qubit[n]) {
            PrepareDiagonalUnitaryState(MultiCZ, qubits);
            
            if (MZ(Head(qubits)) == One) {
                Adjoint PrepareDiagonalUnitaryState(MultiCZ, Rest(qubits));
            }
            else {
                Adjoint PreparePlusState(Rest(qubits));
            }
        }
    }
    
    /// # Summary
    /// Tests conversion |CⁿZ⟩ → |Cⁿ⁻¹Z⟩ for n from 2 to 5, 10 times for each n
    operation MultiCZLevelReductionTest () : Unit {
        TestForInputRange(MultiCZLevelReduction, 2 .. 5, 10);
    }
    
    /// # Summary
    /// Conversion |CⁿZ⟩ → |Cⁿ⁻¹S⟩ or |Cⁿ⁻¹S†⟩
    operation MultiCZtoMultiCS (n : Int) : Unit {
        using (qubits = Qubit[n]) {
            PrepareDiagonalUnitaryState(MultiCZ, qubits);
            ClassicallyControlledOp(MY(Head(qubits)), MultiCZ, Rest(qubits));
            Adjoint PrepareDiagonalUnitaryState(MultiCS, Rest(qubits));
        }
    }
    
    /// # Summary
    /// Tests conversion |CⁿZ⟩ → |Cⁿ⁻¹S⟩ for n from 2 to 5, 10 times for each n
    operation MultiCZtoMultiCSTest () : Unit {
        TestForInputRange(MultiCZtoMultiCS, 2 .. 5, 10);
    }
    
    /// # Summary
    /// Tests conversion |CCZ₁₂₃,₁₄₅⟩ to |CCZ⟩
    /// # Remarks
    /// See https://arxiv.org/pdf/1904.01124v1.pdf#page=39
    operation CCZ_123_145_to_CCZTest () : Unit {
        using (qubits = Qubit[5]) {
            PrepareDiagonalUnitaryState(BoundA([CCZByIndex(0, 1, 2, _), CCZByIndex(0, 3, 4, _)]), qubits);
            ClassicallyControlledOp(MZ(qubits[4]), CZ, (qubits[0], qubits[3]));
            Adjoint PrepareCCZState(ArrayToTuple3(qubits));
            Adjoint PreparePlusState(qubits[3 .. 3]);
        }
    }
}




==> anc/LICENSE <==
MIT License

Copyright (c) Microsoft Corporation

All rights reserved.

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

==> anc/MeasurementShorthands.qs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
// Shorthand for measurements commonly used in this project
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
namespace CorrectnessTests {
    
    open Microsoft.Quantum.Primitive;
    
    
    /// # Summary
    /// Measures given Pauli observable and asserts that probability of measurement outcome must be ¹/₂.
    operation MeasureHalf (pauli : Pauli, qubit : Qubit) : Result {
        
        AssertProb([pauli], [qubit], One, 0.5, "The probability of the measurement outcome must be 1/2", 1E-10);
        return Measure([pauli], [qubit]);
    }
    
    
    /// # Summary
    /// Measures Z, asserts that probability of measurement outcome must be ¹/₂,
    /// and returns qubit back to zero state.
    operation MZ (qubit : Qubit) : Result {
        
        let res = MeasureHalf(PauliZ, qubit);
        
        if (res == One) {
            X(qubit);
        }
        
        return res;
    }
    
    
    /// # Summary
    /// Measures X, asserts that probability of measurement outcome must be ¹/₂,
    /// and returns qubit back to zero state.
    operation MX (qubit : Qubit) : Result {
        
        let res = MeasureHalf(PauliX, qubit);
        H(qubit);
        
        if (res == One) {
            X(qubit);
        }
        
        return res;
    }
    
    
    /// # Summary
    /// Measures Y, asserts that probability of measurement outcome must be ¹/₂,
    /// and returns qubit back to zero state.
    operation MY (qubit : Qubit) : Result {
        
        let res = MeasureHalf(PauliY, qubit);
        (Microsoft.Quantum.Canon.BindCA([H, S, H]))(qubit);
        
        if (res == One) {
            X(qubit);
        }
        
        return res;
    }
    
}




==> anc/OneBitAdder.qs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
// Implementation of out-of-place one bit adder using 1 CCZ gate
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
namespace CorrectnessTests {
    
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Extensions.Testing;
    
    /// # Summary
    /// Implements CCX gate assuming that target qubit is |0⟩,
    /// the adjoint assumes that target qubit is back to |0⟩ after the gate is applied.
    /// # Remarks
    /// See https://arxiv.org/pdf/1709.06648.pdf#page=3, Figure 3
    operation CCXZeroTarget (control1 : Qubit, control2 : Qubit, target : Qubit) : Unit {
        
        body (...) {
            AssertAllZero([target]);
            H(target);
            CCZ(control1, control2, target);
            H(target);
        }
        
        adjoint (...) {
            ApplyWith(CCNOT(control1, control2, _), AssertQubit(Zero, _), target);
            H(target);
            ClassicallyControlledOp(MZ(target), CZ, (control1, control2));
        }
    }
    
    /// # Summary
    /// Applies transformation |a,b,c,0⟩ → |a,b,(a+b+c)₀,(a+b+c)₁⟩.
    /// Asserts that the last qubit is in |0⟩, the adjoint asserts that
    /// the last qubit is returned to |0⟩ after the operation is applied.
    /// # Remarks
    /// See https://arxiv.org/pdf/1709.06648.pdf#page=4 , Figure 4
    operation OneBitOutOfPlaceAdder (a : Qubit, b : Qubit, c : Qubit, zeroQubit : Qubit) : Unit {
        
        body (...) {
            CX(a, b);
            CX(a, c);
            CCXZeroTarget(b, c, zeroQubit);
            CX(a, b);
            CX(a, zeroQubit);
            CNOT(b, c);
        }
        
        adjoint invert;
    }
    
}




==> anc/README.md <==
# Overview 
This is the 
[Microsoft Quantum Development Kit](https://docs.microsoft.com/en-gb/quantum/)
test project that verifies correctness of many 
circuits described in https://arxiv.org/pdf/1904.01124.pdf.

# How to run
1. Install the latest version of [.NET Core SDK](https://dotnet.microsoft.com/) (2.1 or later)
   by following the instructions from the
   [.NET Core SDK downloads page](https://www.microsoft.com/net/download).
2. From command line, run `dotnet test` in the folder that contains this file.
3. To see the list of all the tests present run `dotnet test --no-build --verbosity normal`.

There many other ways of running Microsoft Quantum Development Kit, 
that you can find more about in 
[online documentation](https://docs.microsoft.com/en-gb/quantum/).

# Contents 
* [CatalysisConversionTests.qs](CatalysisConversionTests.qs):
  Conversions of resource states that use catalysts.
* [ConversionViaMeasurementTests.qs](ConversionViaMeasurementTests.qs):
  Conversions of resource states via measurements.
* [MeasurementShorthands.qs](MeasurementShorthands.qs):
  Shorthands for measurements commonly used in this project.
* [OneBitAdder.qs](OneBitAdder.qs):
  Implementation of out-of-place one bit adder using 1 CCZ gate.
  Adjoint pf the adder uses stabilizer operations only.
* [ResourceStateInjection.qs](ResourceStateInjection.qs):
  Circuits for resource state injection for |T⟩, |CS⟩, |CCZ⟩ states.
* [StatePreparation.qs](StatePreparation.qs):
  Circuits for preparation of common resource states.
* [TestSuiteRunner.cs](TestSuiteRunner.cs):
  C# code that runs all the tests.
* [TwoWayConversionTests.qs](TwoWayConversionTests.qs):
  Tests unitary Clifford equivalence of common resource states.
* [UnitaryShorthands.qs](UnitaryShorthands.qs):
  Shorthand for some unitary gates commonly used in this project.
* [Utils.qs](Utils.qs):
  Utility functions and operations.
* [resource-states-conversion-tests.csproj](resource-states-conversion-tests.csproj):
  .NET Core project file that ensures that `dotnet test` and other commands know what to do.

==> anc/ResourceStateInjection.qs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
// Circuits for resource state injection for |T⟩, |CS⟩, |CCZ⟩
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
namespace CorrectnessTests {
    
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Arrays;
    open Microsoft.Quantum.Intrinsic;
    
    
    /// # Summary
    /// Applies T gate using Clifford gates, measurement and register in |T⟩ state.
    /// Returns magic state register back to |0⟩.
    /// # Remarks
    /// See https://arxiv.org/pdf/1904.01124v1.pdf#page=37
    operation InjectTState (resourceState : Qubit, target : Qubit) : Unit {
        body (...) {
            AssertStateWithOracle(PrepareTState, resourceState);
            CX(target, resourceState);
            
            if (MZ(resourceState) == One) {
                S(target);
            }
        }
        adjoint (...) {
            Adjoint S(target);
            InjectTState(resourceState, target);
        }
    }
    
    
    /// # Summary
    /// Applies  SqrtT gate using Clifford gates, measurement,
    /// register in |SqrtT⟩ state and T gate with probability one half.
    /// Returns magic state register back to |0⟩.
    /// # Remarks
    /// See https://arxiv.org/pdf/1904.01124v1.pdf#page=37
    operation InjectSqrtTState (resourceState : Qubit, target : Qubit) : Unit {
        AssertStateWithOracle(PrepareSqrtTState, resourceState);
        CX(target, resourceState);
        
        if (MZ(resourceState) == One) {
            T(target);
        }
    }
    
    
    /// # Summary
    /// Applies exp(-iπ⋅Z⊗|1⟩⟨1|/2)X₁. Used by
    operation CSCorrection (xQubit : Qubit, qubit1 : Qubit) : Unit is Adj {
        X(xQubit);
        ApplyWithCA(CNOT(_, qubit1), S, xQubit);
        Adjoint S(qubit1);
    }
    
    
    /// # Summary
    /// Applies CS gate using Clifford gates, measurement and |CS⟩ resource state.
    /// Returns magic state register back to |0⟩.
    /// # Remarks
    /// See https://arxiv.org/pdf/1904.01124v1.pdf#page=37
    operation InjectCSState (resourceState : (Qubit, Qubit), targets : (Qubit, Qubit)) : Unit {
        
        body (...) {
            let targetArr = Tuple2ToArray(targets);
            let resourceStateArr = Tuple2ToArray(resourceState);
            ApplyToEach(CX, Zip(targetArr, resourceStateArr));
            let m = MapOperation(MZ, resourceStateArr);
            ApplyToEach(ClassicallyControlledOp<Qubit>(_, X, _), Zip(m, targetArr));
            
            for (i in 0 .. Length(targetArr) - 1) {
                
                if (m[i] == One) {
                    SWAPByIndex(0, i, targetArr);
                    CSCorrection(targets);
                    SWAPByIndex(0, i, targetArr);
                }
            }
        }
        
        adjoint (...) {
            CZ(targets);
            InjectCSState(resourceState, targets);
        }
    }
    
    
    /// # Summary
    /// Applies matrix exp(iπZ⊗|11⟩⟨11|)X₁
    operation CCZCorrection (xQubit : Qubit, qubit1 : Qubit, qubit2 : Qubit) : Unit {
        
        body (...) {
            X(xQubit);
            CZ(qubit1, qubit2);
        }
        
        adjoint invert;
    }
    
    
    /// # Summary
    /// Applies CCZ gate using Clifford gates, measurement and |CCZ⟩ state.
    /// Returns resource state register back to |0⟩
    /// # Remarks
    /// See https://arxiv.org/pdf/1904.01124v1.pdf#page=37
    operation InjectCCZState (resourceState : (Qubit, Qubit, Qubit), target : (Qubit, Qubit, Qubit)) : Unit {
        
        body (...) {
            let targetArr = Tuple3ToArray(target);
            let resourceStateArr = Tuple3ToArray(resourceState);
            ApplyToEach(CNOT, Zip(targetArr, resourceStateArr));
            let m = MapOperation(MZ, resourceStateArr);
            ApplyToEach(ClassicallyControlledOp(_, X, _), Zip(m, targetArr));
            
            for (i in 0 .. Length(targetArr) - 1) {
                
                if (m[i] == One) {
                    SWAPByIndex(0, i, targetArr);
                    CCZCorrection(target);
                    SWAPByIndex(0, i, targetArr);
                }
            }
        }
        
        adjoint self;
    }
    
}




==> anc/ResourceStateInjectionTests.qs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
// Tests for circuits for resource state injection for |T⟩, |CS⟩, |CCZ⟩
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
namespace CorrectnessTests.StateInjection {
    
    open CorrectnessTests;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Extensions.Testing;
    
    
    /// # Summary
    /// Checks correctness of InjectTState by comparing it to T gate
    operation InjectTStateCheck () : Unit {
        
        using (resourceStateQubit = Qubit()) {
            PrepareTState(resourceStateQubit);
            AssertOperationsEqualReferenced(ApplyToFirstQubit(InjectTState(resourceStateQubit, _), _), ApplyToFirstQubitA(T, _), 1);
        }
    }
    
    
    operation InjectTStateTest () : Unit {
        
        Repeat(InjectTStateCheck, (), 10);
    }
    
    
    /// # Summary
    /// Checks correctness of InjectTState by comparing it to T gate
    operation InjectSqrtTStateCheck () : Unit {
        
        using (resourceStateQubit = Qubit()) {
            PrepareSqrtTState(resourceStateQubit);
            AssertOperationsEqualReferenced(ApplyToFirstQubit(InjectSqrtTState(resourceStateQubit, _), _), ApplyToFirstQubitA(SqrtT, _), 1);
        }
    }
    
    
    operation InjectSqrtTStateTest () : Unit {
        
        Repeat(InjectSqrtTStateCheck, (), 10);
    }
    
    
    /// # Summary
    /// Checks correctness of InjectCSState by comparing it to CS gate
    operation InjectCSStateCheck () : Unit {
        
        using (resourceStateQubits = (Qubit(), Qubit())) {
            PrepareCSState(resourceStateQubits);
            AssertOperationsEqualReferenced(ApplyToFirstTwoQubits(InjectCSState(resourceStateQubits, _), _), ApplyToFirstTwoQubitsA(CS, _), 2);
        }
    }
    
    
    operation InjectCSStateTest () : Unit {
        
        Repeat(InjectTStateCheck, (), 10);
    }
    
    
    /// # Summary
    /// Checks correctness of InjectCCZState by comparing it to CCZ gate
    operation InjectCCZStateCheck () : Unit {
        
        using (resourceStateQubits = (Qubit(), Qubit(), Qubit())) {
            PrepareCCZState(resourceStateQubits);
            AssertOperationsEqualReferenced(ApplyToFirstThreeQubits(InjectCCZState(resourceStateQubits, _), _), ApplyToFirstThreeQubitsA(CCZ, _), 3);
        }
    }
    
    
    operation InjectCCZStateTest () : Unit {
        
        Repeat(InjectCCZStateCheck, (), 10);
    }
    
}




==> anc/StatePreparation.qs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
// Circuits for preparation of common resource states
// All state preparation routines assume that qubits start at |0⟩.
// The Adjoint version of state preparation ensures that qubits are back to |0⟩.
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
namespace CorrectnessTests {
    
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Arrays;
    open Microsoft.Quantum.Intrinsic;
    
    
    /// # Summary
    /// Prepares |+⟩ on all input qubits.
    /// Asserts that all input qubits are in |0⟩ state.
    /// Adjoint un-prepares the state and asserts that qubits are back to zero.
    operation PreparePlusState (qubits : Qubit[]) : Unit {
        
        body (...) {
            AssertAllZero(qubits);
            ApplyToEachA(H, qubits);
        }
        
        adjoint invert;
    }
    
    
    /// # Summary
    /// Prepares a resource state for a diagonal unitary U given by the first argument
    /// and equal to |U⟩ = U|+⟩^(⊗n).
    /// Asserts that all input qubits are in |0⟩ state.
    /// Adjoint un-prepares the state and asserts that qubits are back to zero.
    operation PrepareDiagonalUnitaryState (diagonalUnitary : (Qubit[] => Unit is Adj), qubits : Qubit[]) : Unit is Adj {
        PreparePlusState(qubits);
        diagonalUnitary(qubits);
    }
    
    
    /// # Summary
    /// Prepares |T⟩ state, calls PrepareDiagonalUnitaryState
    operation PrepareTState (qubit : Qubit) : Unit {
        
        body (...) {
            PrepareDiagonalUnitaryState(ApplyToFirstQubitA(T, _), [qubit]);
        }
        
        adjoint invert;
    }
    
    
    /// # Summary
    /// Prepares |√̅T⟩ state, calls PrepareDiagonalUnitaryState
    operation PrepareSqrtTState (qubit : Qubit) : Unit {
        
        body (...) {
            PrepareDiagonalUnitaryState(ApplyToFirstQubitA(SqrtT, _), [qubit]);
        }
        
        adjoint invert;
    }
    
    
    /// # Summary
    /// Prepares |CS⟩ state, calls PrepareDiagonalUnitaryState
    operation PrepareCSState (qubits : (Qubit, Qubit)) : Unit {
        
        body (...) {
            PrepareDiagonalUnitaryState(MultiCS, Tuple2ToArray(qubits));
        }
        
        adjoint invert;
    }
    
    
    /// # Summary
    /// Prepares |CCZ⟩ state, calls PrepareDiagonalUnitaryState
    operation PrepareCCZState (qubits : (Qubit, Qubit, Qubit)) : Unit {
        
        body (...) {
            PrepareDiagonalUnitaryState(MultiCZ, Tuple3ToArray(qubits));
        }
        
        adjoint invert;
    }
    
    
    /// # Summary
    /// Prepares |CCZ CS₂₃⟩ state, calls PrepareDiagonalUnitaryState
    operation PrepareCCZCS23State (qubits : (Qubit, Qubit, Qubit)) : Unit {
        
        body (...) {
            PrepareDiagonalUnitaryState(BindA([CCZByIndex(0, 1, 2, _), CSByIndex(1, 2, _)]), Tuple3ToArray(qubits));
        }
        
        adjoint invert;
    }
    
    
    /// # Summary
    /// Prepares |CS₁₂ CS₁₃⟩ state, calls PrepareDiagonalUnitaryState
    operation PrepareCS12CS13State (qubits : (Qubit, Qubit, Qubit)) : Unit {
        
        body (...) {
            PrepareDiagonalUnitaryState(BindA([CSByIndex(0, 1, _), CSByIndex(0, 2, _)]), Tuple3ToArray(qubits));
        }
        
        adjoint invert;
    }
    
    
    /// # Summary
    /// Applies T⊗…⊗T Exp(-iπ Z⊗…⊗Z/2³)
    operation WStateUnitary (qubits : Qubit[]) : Unit {
        
        body (...) {
            Microsoft.Quantum.Canon.ApplyToEachA(T, qubits);
            ExpFrac(ConstantArray(Length(qubits), PauliZ), -1, 3, qubits);
        }
        
        adjoint invert;
    }
    
    
    /// # Summary
    /// Prepares state Wₙ corresponding to unitary T⊗…⊗T Exp(-iπ Z⊗…⊗Z/2³)
    operation PrepareWState (qubits : Qubit[]) : Unit {
        
        body (...) {
            PrepareDiagonalUnitaryState(WStateUnitary, qubits);
        }
        
        adjoint invert;
    }
    
    
    /// # Summary
    /// Asserts that given qubits are in a given state using
    /// state preparation oracle.
    operation AssertStateWithOracle (statePrepOracle : (Qubit => Unit is Adj), stateQubits : Qubit) : Unit {
        
        body (...) {
            Adjoint statePrepOracle(stateQubits);
            AssertAllZero([stateQubits]);
            statePrepOracle(stateQubits);
        }
        
        adjoint self;
    }
    
}




==> anc/TestSuiteRunner.cs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.

using Microsoft.Quantum.Simulation.XUnit;
using Microsoft.Quantum.Simulation.Simulators;
using Xunit.Abstractions;
using System.Diagnostics;

namespace CorrectnessTests
{
    public class ResourceStatesConversionTestRunner
    {
        private readonly ITestOutputHelper output;

        public ResourceStatesConversionTestRunner(ITestOutputHelper output)
        {
            this.output = output;
        }

        private void RunOnQuantumSimulator(TestOperation op)
        {
            using (var sim = new QuantumSimulator())
            {
                // OnLog defines action(s) performed when Q# test calls function Message
                sim.OnLog += (msg) => { output.WriteLine(msg); };
                sim.OnLog += (msg) => { Debug.WriteLine(msg); };
                op.TestOperationRunner(sim);
            }
        }

        /// <summary>
        /// This driver will run all Q# tests (operations named "...Test") 
        /// that belong to namespace CorrectnessTests.TwoWayConversions and add prefix "TwoWay:"
        /// in front of a test name.
        /// </summary>
        [OperationDriver(TestNamespace = "CorrectnessTests.TwoWayConversions", TestCasePrefix ="TwoWay:" )]
        public void TwoWayConversionsTests(TestOperation op)
        {
            RunOnQuantumSimulator(op);
        }

        [OperationDriver(TestNamespace = "CorrectnessTests.ConversionViaMeasurement", TestCasePrefix ="ViaMeasure:" )]
        public void ConversionsViaMeasurementTests(TestOperation op)
        {
            RunOnQuantumSimulator(op);
        }

        [OperationDriver(TestNamespace = "CorrectnessTests.StateInjection", TestCasePrefix ="Injection:" )]
        public void StateInjectionTests(TestOperation op)
        {
            RunOnQuantumSimulator(op);
        }

        [OperationDriver(TestNamespace = "CorrectnessTests.CatalysisConversion", TestCasePrefix ="Catalysis:" )]
        public void CatalysisConversionTests(TestOperation op)
        {
            RunOnQuantumSimulator(op);
        }
    }
}

==> anc/TwoWayConversionTests.qs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.

// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
// Tests Clifford equivalence of common resource states
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
namespace CorrectnessTests.TwoWayConversions {
    
    open CorrectnessTests;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Intrinsic;
    
    
    /// # Summary
    /// Tests circuit for |CCZ⟩ ↔ |CCZ CS₂₃⟩
    operation CCZ_to_CCZCS23_Test () : Unit {
        
        using ((qubit1, qubit2, qubit3) = (Qubit(), Qubit(), Qubit())) {
            PrepareCCZState(qubit1, qubit2, qubit3);
            SqrtX(qubit1);
            Adjoint PrepareCCZCS23State(qubit1, qubit2, qubit3);
        }
    }
    
    
    /// # Summary
    /// Tests circuit for |CCZ⟩ ↔ |CS₁₂CS₁₃⟩
    operation CCZCS23_to_CS12CS13_Test () : Unit {
        
        using ((qubit1, qubit2, qubit3) = (Qubit(), Qubit(), Qubit())) {
            PrepareCCZCS23State(qubit1, qubit2, qubit3);
            CX(qubit1, qubit2);
            CX(qubit2, qubit3);
            CX(qubit2, qubit1);
            CZ(qubit1, qubit3);
            Adjoint PrepareCS12CS13State(qubit1, qubit2, qubit3);
        }
    }
    
    
    /// # Summary
    /// Tests circuit for |CS⟩ ↔ |W₂⟩
    operation CS_to_W2_Test () : Unit {
        
        using ((qubit1, qubit2) = (Qubit(), Qubit())) {
            PrepareCSState(qubit1, qubit2);
            ApplyWithCA(CX(qubit1, _), S, qubit2);
            Adjoint PrepareWState([qubit1, qubit2]);
        }
    }
    
    
    /// # Summary
    /// Tests circuit for |W₃⟩ ↔ |CCZ CS₂₃⟩
    operation CCZ_to_W3_Test () : Unit {
        
        using ((qubit1, qubit2, qubit3) = (Qubit(), Qubit(), Qubit())) {
            PrepareCCZCS23State(qubit1, qubit2, qubit3);
            CX(qubit1, qubit2);
            CX(qubit2, qubit3);
            S(qubit1);
            S(qubit3);
            Adjoint PrepareWState([qubit1, qubit2, qubit3]);
        }
    }
    
}




==> anc/UnitaryShorthands.qs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
// Shorthand for some quantum gates commonly used in this project
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
namespace CorrectnessTests {
    
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Arrays;
    
    /// # Summary
    ///  Controlled-S gate
    /// # Remarks
    /// The gate is symmetric with respect to input permutation
    operation CS (qubit1 : Qubit, qubit2 : Qubit) : Unit is Adj + Ctl{
        Controlled S([qubit1], qubit2);
    }
    
    
    /// # Summary
    /// Square root of T gate
    operation SqrtT (qubit : Qubit) : Unit is Adj + Ctl {
        R1Frac(1, 3, qubit);
    }
    
    
    /// # Summary
    /// T^(1/2ᵃ) where a is the last argument
    operation RootT (qubit : Qubit, rootPowerOfTwo : Int) : Unit is Adj + Ctl {
        R1Frac(1, 2 + rootPowerOfTwo, qubit);
    }
    
    
    /// # Summary
    /// Controlled T^(1/2ᵃ) where a is the last argument
    /// # Remarks
    /// The gate is symmetric with respect to input permutation
    operation ControlledRootT (qubit1 : Qubit, qubit2 : Qubit, rootPowerOfTwo : Int) : Unit is Adj + Ctl {
        Controlled R1Frac([qubit1], (1, 2 + rootPowerOfTwo, qubit2));
    }
    
    
    /// # Summary
    /// Controlled-T gate
    /// # Remarks
    /// The gate is symmetric with respect to input permutation
    operation CT (qubit1 : Qubit, qubit2 : Qubit) : Unit is Adj + Ctl {
        Controlled T([qubit1], qubit2);
    }
    
    
    /// # Summary
    /// Controlled-Controlled-Z
    /// # Remarks
    /// The gate is symmetric with respect to input permutation
    operation CCZ (qubit1 : Qubit, qubit2 : Qubit, qubit3 : Qubit) : Unit is Adj + Ctl{
        Controlled Z([qubit1, qubit2], qubit3);
    }
    
    
    /// # Summary
    /// The principal square root of X gate.
    /// # Remarks
    /// This is a Clifford date.
    operation SqrtX (qubit : Qubit) : Unit is Adj {
        H(qubit);
        S(qubit);
        H(qubit);
    }
    
    
    /// # Summary
    /// Applies CCZ to target[index1], target[index2], target[index3].
    operation CCZByIndex (index1 : Int, index2 : Int, index3 : Int, target : Qubit[]) : Unit is Adj {
        CCZ(target[index1], target[index2], target[index3]);
    }
    
    
    /// # Summary
    /// Applies CCZ to target[index1], target[index2], target[index3].
    operation CSByIndex (index1 : Int, index2 : Int, target : Qubit[]) : Unit is Adj{
        CS(target[index1], target[index2]);
    }
    
    
    /// # Summary
    /// Applies SWAP gate between target[index1] and target[index2] if index1 != index2
    operation SWAPByIndex (index1 : Int, index2 : Int, target : Qubit[]) : Unit is Adj {
        if (index1 != index2) {
            SWAP(target[index1], target[index2]);
        }
    }
    
    
    /// # Summary
    /// Applies multiply-controlled phase gate to qubits.
    /// Phase gate is assumed to be exp(iφ|1⟩⟨1|), so the resulting gate is
    /// fully symmetric under qubit permutations.
    operation MultiPhaseGate (phaseGate : (Qubit => Unit is Adj + Ctl), qubits : Qubit[]) : Unit is Adj {
        Controlled phaseGate(Rest(qubits), Head(qubits));
    }
    
    
    /// # Summary
    /// Applies multiply-controlled Z to qubits
    operation MultiCZ (qubits : Qubit[]) : Unit is Adj {
        MultiPhaseGate(Z, qubits);
    }
    
    
    /// # Summary
    /// Applies multiply-controlled S to qubits
    operation MultiCS (qubits : Qubit[]) : Unit is Adj {
        MultiPhaseGate(S, qubits);
    }
    
}




==> anc/Utils.qs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
// Utility functions and operations
// //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
namespace CorrectnessTests {
    
    /// # Summary
    /// Converts a two element tuple to an array
    function Tuple2ToArray<'T> (tuple : ('T, 'T)) : 'T[] {
        
        let (t1, t2) = tuple;
        return [t1, t2];
    }
    
    
    /// # Summary
    /// Converts a three element tuple to an array
    function Tuple3ToArray<'T> (tuple : ('T, 'T, 'T)) : 'T[] {
        
        let (t1, t2, t3) = tuple;
        return [t1, t2, t3];
    }
    
    
    /// # Summary
    /// Converts array to a two element tuple by taking its first two elements
    function ArrayToTuple2<'T> (arr : 'T[]) : ('T, 'T) {
        
        return (arr[0], arr[1]);
    }
    
    
    /// # Summary
    /// Converts array to a three element tuple by taking its first three elements
    function ArrayToTuple3<'T> (arr : 'T[]) : ('T, 'T, 'T) {
        
        return (arr[0], arr[1], arr[2]);
    }
    
    
    /// # Summary
    /// Version of AssertAllZero that is also called when Adjoint AssertAllZero
    /// is called. This is not the case for
    /// Microsoft.Quantum.Extensions.Testing.AssertAllZero.
    operation AssertAllZero (qubits : Qubit[]) : Unit {
        
        body (...) {
            Microsoft.Quantum.Extensions.Testing.AssertAllZero(qubits);
        }
        
        adjoint (...) {
            Microsoft.Quantum.Extensions.Testing.AssertAllZero(qubits);
        }
    }
    
    
    /// # Summary
    /// Runs given operation with input from a given range.
    /// Does given number of repetitions per input.
    operation TestForInputRange (op : (Int => Unit), range : Range, repetitions : Int) : Unit {
        
        for (n in range) {
            Repeat(op, n, repetitions);
        }
    }
    
    
    /// # Summary
    /// Runs given operation with given input given number of repetitions.
    operation Repeat<'T> (op : ('T => Unit), input : 'T, repetitions : Int) : Unit {
        
        for (numberOfTrails in 1 .. repetitions) {
            op(input);
        }
    }
    
    
    /// # Summary
    /// The same as Microsoft.Quantum.Canon.Map, but for operations
    operation MapOperation<'T, 'U> (mapper : ('T => 'U), array : 'T[]) : 'U[] {
        
        mutable resultArray = new 'U[Length(array)];
        
        for (idxElement in 0 .. Length(array) - 1) {
            set resultArray w/= idxElement <- mapper(array[idxElement]);
        }
        
        return resultArray;
    }
    
    
    /// # Summary
    /// Applies operation to target if outcome is One
    operation ClassicallyControlledOp<'T> (outcome : Result, op : ('T => Unit), target : 'T) : Unit {
        
        if (outcome == One) {
            op(target);
        }
    }
    
    
    /// # Summary
    /// Applies operation to the last qubit
    operation ApplyToLastQubitCA (op : (Qubit => Unit is Adj + Ctl), qubits : Qubit[]) : Unit is Adj + Ctl{
        op(Microsoft.Quantum.Arrays.Tail(qubits));
    }
    
}




==> anc/nullity-and-dyadic-monotone-calculations.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "MIT License\n",
    "\n",
    "Copyright (c) Microsoft Corporation. All rights reserved.\n",
    "\n",
    "Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the \"Software\"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:\n",
    "\n",
    "The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.\n",
    "\n",
    "THE SOFTWARE IS PROVIDED \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Helpers"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook uses [Wolfram Language kernel for Jupyter notebooks](https://github.com/WolframResearch/WolframLanguageForJupyter)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "WithTime[res_] := \n",
    "  Column[{\"Calculaton time: \" <> ToString[#[[1]]] <> \" seconds.\", #[[\n",
    "       2]]}] &@Timing [res];\n",
    "SetAttributes[WithTime, HoldAll];\n",
    "FramedGrid[x_] := Grid[x, Frame -> All];"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Code for computing dyadic monotone $\\mu_2$ and nullity $\\nu$ [[arXiv:1904.01124]](https://arxiv.org/pdf/1904.01124.pdf)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "(* 1-2. Pauli matrices from integers *)\n",
    "{Id, X, Y, Z} = Table[ PauliMatrix[k], {k, 0, 3}];\n",
    "PauliFromBits[{0, 0}] = SparseArray[Id];\n",
    "PauliFromBits[{0, 1}] = SparseArray[Z];\n",
    "PauliFromBits[{1, 0}] = SparseArray[X];\n",
    "PauliFromBits[{1, 1}] = SparseArray[Y];\n",
    "PauliFromInteger[ a_Integer, 1 ] := \n",
    "  PauliFromBits@ IntegerDigits[a, 2, 2];\n",
    "PauliFromInteger[ a_Integer, totalQubits_Integer ] := \n",
    " KroneckerProduct @@ (PauliFromBits /@ Partition[#, 2] & @ \n",
    "    IntegerDigits[a, 2, 2 totalQubits])\n",
    "\n",
    "(* 3. Expectation ⟨ψ|A|ψ⟩ where |ψ⟩ is vector and A is observable. *)\n",
    "ObservableExpectation [vector_, observable_] := (observable.vector).Conjugate[vector];\n",
    "VectorNorm[vector_] := vector.Conjugate[vector]\n",
    "\n",
    "(* 4. version of IntegerExpeonent function that fails if a is not power of base *)\n",
    "EnsureProperty[value_, predicate_, message_] := \n",
    "  If [predicate[value], value, Throw[message]];\n",
    "StrictIntegerExponent[ a_Integer, base_Integer ] := \n",
    "  EnsureProperty[IntegerExponent[a, base], base^# == a &, \n",
    "   \"StrictIntegerExponent: Argument is not a power of the base\"] ;\n",
    "\n",
    "(* 5. Returns the number of qubits described by a vector; fails if dimension of vector is not 2ⁿ *)\n",
    "Qubits[vector_] := StrictIntegerExponent[Length[vector], 2];\n",
    "\n",
    "(* 6. Pauli Spectrum, Page 8 in [arXiv:1904.01124] *)\n",
    "PauliSpectrum[ vector_] := \n",
    "  PauliSpectrum[vector] = \n",
    "   Union@ParallelTable[ \n",
    "     Abs@ObservableExpectation[vector, \n",
    "       PauliFromInteger[k, Qubits[vector]] ], {k, 0, \n",
    "      4^Qubits[vector] - 1}];\n",
    "\n",
    "(* 7-8. Version of IntegerExponent function extended to rational numbers *)\n",
    "IntegerExponentForRationals[ a_Rational, base_Integer] :=  \n",
    "  IntegerExponent[Numerator[a], base] - \n",
    "   IntegerExponent[Denominator[a], base];\n",
    "IntegerExponentForRationals[ a_Integer, base_Integer] :=  \n",
    "  IntegerExponent[a, base];\n",
    "\n",
    "(* 9-10. Computes normalized 2-adic valuation ν₂ for integers and rationals, Page 26 in [arXiv:1904.01124] *)\n",
    "v2[number_Rational] := \n",
    "  If[number == 0, \\!\\(TraditionalForm\\`\\[Infinity]\\), \n",
    "   IntegerExponentForRationals [ number, 2 ]  ];\n",
    "v2[number_Integer] := \n",
    "  If[number == 0, \\!\\(TraditionalForm\\`\\[Infinity]\\), \n",
    "   IntegerExponent[number, 2] ];\n",
    "\n",
    "(* 11. Degree of minimal polynomial that defines an algebraic number *)\n",
    "AlgebraicNumberPolynomialDegree[ number_AlgebraicNumber] := \n",
    "  Exponent[MinimalPolynomial[number, y], y] ;\n",
    "\n",
    "(* 12. Normalized 2-adic valuation v₂ for algebraic numbers, equivalent to Eq.(38) on Page 49 in [arXiv:1904.01124] *)\n",
    "v2[ number_AlgebraicNumber ] := \n",
    "  v2[number] = \n",
    "   IntegerExponentForRationals[AlgebraicNumberNorm[number], 2] / \n",
    "    AlgebraicNumberPolynomialDegree[number];\n",
    "\n",
    "(* 13. Dyadic monotone μ₂, Page 26 in [arXiv:1904.01124] *)\n",
    "(* adding v₂ of the vector norm squared to allow for unnormalized states *)\n",
    "EnsureNumeric[value_] := \n",
    "  EnsureProperty[value, NumericQ, \n",
    "   \"EnsureNumeric: Argument must be a numeric value\"];\n",
    "mu2[vector_] := \n",
    "  Max@ ParallelMap[-v2[ToNumberField[#]] &, \n",
    "     PauliSpectrum[EnsureNumeric /@ vector] ] + v2@VectorNorm[vector];\n",
    "\n",
    "(* 14. Nullity ν, Page 7 in [arXiv:1904.01124] *)\n",
    "nu[vector_] := \n",
    " Qubits[EnsureNumeric /@ vector] - StrictIntegerExponent[#, 2] &@\n",
    "  ParallelSum[ \n",
    "   Boole[ \n",
    "    Abs@ObservableExpectation[vector, \n",
    "       PauliFromInteger[k, Qubits[vector]] ] == VectorNorm[vector] ],\n",
    "   {k, 0, 4^Qubits[vector] - 1} ]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Some states we compute μ₂ and ν of"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "FourierState[n_Integer, j_Integer] := \n",
    "  Table[ Exp[ 2 I Pi k j /2 ^n] , { k, 0, 2^n - 1}];\n",
    "QuantumFourierTransform[n_Integer ] := \n",
    "  Table[FourierState[n, k], {k, 0, 2^n - 1}];\n",
    "HammingWeightOneState[n_] := \n",
    "  SparseArray[#[[2, 1]], {2^n }] &@ \n",
    "   Reap@Table[ \n",
    "     If[Total@ IntegerDigits[k, 2] == 1 , Sow[k + 1 -> 1], 0], {k, 0, \n",
    "      2^ n - 1}];\n",
    "(* |Cⁿ⁻¹Z^(2^-d)⟩ where n is the number of qubits *)\n",
    "CRootOfZState[d_Integer, qubits_Integer] := \n",
    "  Table[ If[ k == 2^qubits, Exp[ I Pi /2 ^d ], 1] , {k, 2^qubits}];\n",
    "(* T gate *)\n",
    "T = MatrixExp[ I Pi (Id - Z)/8];\n",
    "(* Tensor power of a given matrix on totalQubits qubits *)\n",
    "TensorPower[matrix_List, totalQubits_Integer] := \n",
    "  KroneckerProduct @@ Table[ matrix, {k, 1, totalQubits}];\n",
    "(* W states as defined on Page 12 of [arXiv:1904.01124] *)\n",
    "WState[n_] := \n",
    "  Diagonal[ \n",
    "   TensorPower[T, n].MatrixExp[ \n",
    "     I Pi (TensorPower[Id, n] - TensorPower[Z, n])/8]];\n",
    "(* Multiply controlled Z state on totalQubits qubits with controlled Z gate acting on subset of qubits given by targets *) \n",
    "MultiCZState[targets_List, totalQubits_Integer] := \n",
    "  Table[  (-1)^\n",
    "    Fold[Times, IntegerDigits[ k, 2, totalQubits] [[targets]]] , {k, \n",
    "    0, 2^totalQubits - 1}];\n",
    "(* Modular adder matrix *)\n",
    "ModularAddBits[ a_List , b_List ] := \n",
    "  a ~Join~IntegerDigits[#, 2, Length[a]] &@ \n",
    "   Mod[ FromDigits[a] + FromDigits[b], 2^Length[a]] ; \n",
    "ModularAdder[ numQubits_Integer ] := Table[\n",
    "    {k , 1 + FromDigits[#, 2] &@ \n",
    "         ModularAddBits[#[[1 ;; numQubits ]], #[[ \n",
    "           numQubits + 1 ;; 2 numQubits]] ] & @   \n",
    "       IntegerDigits[k - 1, 2, 2 numQubits]} -> 1,\n",
    "     {k, 1, 2^(2 numQubits)} ] // SparseArray;"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Values of μ₂ and ν that can be computed reasonably fast \n",
    "Performance is reasonably good for the states on up to 7 qubits, 8-10 qubits are still doable "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Multiply-controlled dyadic roots of Z states"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<style>\n",
       "\t\t\t\t\t\t\t\t\t\t\t.grid-container {\n",
       "\t\t\t\t\t\t\t\t\t\t\t\tdisplay: inline-grid;\n",
       "\t\t\t\t\t\t\t\t\t\t\t\tgrid-template-columns: auto auto;\n",
       "\t\t\t\t\t\t\t\t\t\t\t}\n",
       "\t\t\t\t\t\t\t\t\t\t</style>\n",
       "\n",
       "\t\t\t\t\t\t\t\t\t\t<div><div class=\"grid-container\"><div class=\"grid-item\">\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t\t<div class=\"prompt output_prompt\" style=\"text-align:left;padding:0em;padding-right:20px;line-height:20px;\">\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t\t\tOut[58]:\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t\t</div>\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t</div>\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t<div class=\"grid-item\"><img alt=\"Output\" src=\"data:image/png;base64,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\"></div><div class=\"grid-item\">\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t\t<div class=\"prompt output_prompt\" style=\"text-align:left;padding:0em;padding-right:20px;line-height:20px;\">\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t\t\tOut[59]:\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t\t</div>\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t</div>\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t<div class=\"grid-item\"><img alt=\"Output\" src=\"data:image/png;base64,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\"></div><div class=\"grid-item\">\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t\t<div class=\"prompt output_prompt\" style=\"text-align:left;padding:0em;padding-right:20px;line-height:20px;\">\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t\t\tOut[60]:\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t\t</div>\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t</div>\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t<div class=\"grid-item\"><img alt=\"Output\" src=\"data:image/png;base64,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\"></div><div class=\"grid-item\">\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t\t<div class=\"prompt output_prompt\" style=\"text-align:left;padding:0em;padding-right:20px;line-height:20px;\">\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t\t\tOut[61]:\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t\t</div>\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t</div>\n",
       "\t\t\t\t\t\t\t\t\t\t\t\t<div class=\"grid-item\"><img alt=\"Output\" src=\"data:image/png;base64,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\"></div></div></div>"
      ]
     },
     "execution_count": 58,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "CRootOfZTable[ dMax_, qubitMax_  , monotone_, name_ ] := \n",
    " {{name <> \n",
    "      \"|Cⁿ⁻¹Z^(2^-d)>\"} ~Join~\n",
    "    Table[\"n=\" <> ToString[q], {q, 1, qubitMax}]}~Join~\n",
    "  Table[ {\"d=\" <> ToString[d]}~Join~ \n",
    "    Table[ monotone[CRootOfZState[d, q] ], {q, 1, qubitMax } ] , {d, \n",
    "    0, dMax}]\n",
    "CRootOfZTable[6, 5, mu2 , \"μ₂\"] //\n",
    "   FramedGrid // WithTime\n",
    "CRootOfZTable[1, 7, mu2 , \"μ₂\"] //\n",
    "   FramedGrid // WithTime\n",
    "CRootOfZTable[6, 5, nu, \"ν\"] // FramedGrid // WithTime\n",
    "CRootOfZTable[1, 6, nu , \"ν\"] // FramedGrid // WithTime"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Hamming weight 1 states"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,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\"></div>"
      ]
     },
     "execution_count": 63,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "HammingWeightOneStateTableMu[  qubitPowerMax_Integer ] := \n",
    " {{\"# qubits\", \n",
    "     \"μ₂(HammingWght1)\"}}~Join~\n",
    "   Table[\n",
    "    {2^q, mu2[HammingWeightOneState[2^q] ]}, {q, 0, qubitPowerMax}\n",
    "    ] // Transpose\n",
    "HammingWeightOneStateTableMu[3] // FramedGrid // WithTime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,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\"></div>"
      ]
     },
     "execution_count": 65,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "HammingWeightOneStateTableNu[  qubitMax_Integer ] := \n",
    " {{\"# qubits\", \"ν(HammingWght1)\"}}~Join~\n",
    "   Table[\n",
    "    {q, nu[HammingWeightOneState[q] ]}, {q, 1, qubitMax}\n",
    "    ] // Transpose\n",
    "HammingWeightOneStateTableNu[8] // FramedGrid // WithTime"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### QFT Choi states"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,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\"></div>"
      ]
     },
     "execution_count": 67,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "QFTChoiStateTable[  qubitMax_Integer ] := \n",
    " {{\"# QFT input qubits\", \n",
    "     \"\\!\\(\\*SubscriptBox[\\(\\[Mu]\\), \\(2\\)]\\)(QFTChoi)\", \n",
    "     \"\\[Nu](QFTChoi)\"} }~Join~\n",
    "   Table[\n",
    "    {q, mu2[Flatten@QuantumFourierTransform[q] ], \n",
    "     nu[Flatten@QuantumFourierTransform[q]]}, {q, 1, qubitMax}\n",
    "    ] // Transpose \n",
    "QFTChoiStateTable[3] // FramedGrid // WithTime"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Wₙ states ( see [Page 12](https://arxiv.org/pdf/1904.01124.pdf#page=12) of  [[arXiv:1904.01124]](https://arxiv.org/pdf/1904.01124.pdf) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,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\"></div>"
      ]
     },
     "execution_count": 69,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "WStateTable[  qubitMax_Integer ] := \n",
    " {{\"n = # qubits\", \n",
    "     \"μ₂(Wₙ)\", \n",
    "     \"ν(Wₙ)\"} }~Join~\n",
    "   Table[\n",
    "    {q, mu2[WState[q] ], nu[WState[q]]}, {q, 2, qubitMax}\n",
    "    ] // Transpose \n",
    "WStateTable[8] // FramedGrid // WithTime"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### CCZ₁₂₃CCZ₁₄₅"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAOcAAAAfCAIAAACTV00DAAAAhXpUWHRSYXcgcHJvZmlsZSB0eXBlIGV4aWYAAHjaVYvBDcMwDAP/mqIjyLJM2uMYiQNkg45fuu0n9yApgbT1vi97felp2dgxABc5csRU6P6juNciDXn+X9MfZGWgoRhTluEkhnJXkqKFN+LCAahYcIbnIV8gNQN3o86928QyPusLVffpbh/5eCey76LuBgAAAAlwSFlzAAALEwAACxMBAJqcGAAAADx0RVh0U29mdHdhcmUAQ3JlYXRlZCB3aXRoIHRoZSBXb2xmcmFtIExhbmd1YWdlIDogd3d3LndvbGZyYW0uY29tXKKmhQAAACF0RVh0Q3JlYXRpb24gVGltZQAyMDE5OjEwOjI2IDE2OjQ2OjM0cFIMTQAAA9tJREFUeJztm7+aojAQwEeeBSz8fIL4BLCNla1dKKW5znI7m1hKd62VzcITyBPwWRjehSsIGELCH/f0YG9+ze7iJJPJDDOTzyzkQ4goFNBo0Li/M/xVcEbGtqT/Cs7IwO23ijCK/VnJ6piBCfcklDzHkOHZcTXz4ycVvXHOQcq7d9gkaXCQEK0ZpRn+eNSQniRWYZIHVaxfd/a/XtSbsXfXPD+5L9UR+06wLPaYb85OS+DoJd1TlZgg2BbRGPuzLfxWskB23N72qiSAXExebOo7MOXnqpqDWj01AyTh4pOIViKquPp3U1EjGxPGc+WDcoaIAmXl41JOg2nOZtPCGSGMUQAQP8qPNNofBnRUuIgqRhjluyQbu2+urxGVd7RvDZbMfOynwfaG34f4qOYSzfAWb1rZ1zkhCwdUqpc75yz12opK7MupevCL3FRk7671jb7ubIDsuHLOG15JVuUvDIrkEtEkOJjWqZ/T0LQkwW2dRzQJzgvOGUnvGUDsOyKH5XkEXleVr5PdU1jObYDYnznnDaOQ3vXjzZKiR3DOG95vj7N7CnRdiYZer/4kPpSZ/lF29bZr/D7AR3JJeWy/TrsGy7z8spNygqTVzEtI2K9vFJ1+irKvc0L3whB7t6fJjRef0KjworN4tt9uIJxNNh/lxmX3tPL7zAtlYffU82UVbr7u5s9Ilm/3/ub06UyLqBDLsnfXKjNA0NafgLMgoVfvffW2a/w+wEeGqNFo12HZ8yVUk8tGe2mzLr+Atyn6HvyW1CrWsO7fni8h9D4XPD+5Uj59StJdmzO1oDypaF4l+2NDWoeLAF9fHue279k+CI12HRa4vxgJ1RYgu6flr/GhPdc6C6KtzMXWZMdt63CjInu+rO2u/bEh4aeoONnxM9S1NR2ocw7AXRv7j9jvPpe7a1pl7vgQJFLlVoa3SAr5SyjVgCbZceUES23Iiilbh5fLOOWckfASg8l2jd8H+MhZkOT8ZYoQWbtYd32XimZFOhGpxxTCGDUckzQtdOPo0jlcp0iZtXzTH8us3v2WY58OdU7NksppxLGIMyKUybJy7ulzGtOaIz1unK+aZjZVy14r97NRr2iU9z3jqEZKq9LbrvF7fx9Vg2kUaSNEPcJLT2Z5ngOCTArzaQxBxgpGLTI9MGqR6YFRi0wPjFpkemDUItMDoxaZHhi1yPSwAIZcWEaQEWC13CNGkHFS/0ZX3JD7AZfdkZ9Mra9V7hEjyDiRci0mWmQiiFzbco8YQcaGBV33iBFkbMxyzlb1f9iiGL/IuMFb4cj0wO/GkOmBUYtMD4xaZHpg1CLT4w8Xz2cPVLsMZQAAAABJRU5ErkJggg==\"></div>"
      ]
     },
     "execution_count": 70,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "MultiCZState[{1, 2, 3}, 5] MultiCZState[{1, 4, 5}, 5] // \n",
    "  mu2 // WithTime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAOcAAAAfCAIAAACTV00DAAAAhXpUWHRSYXcgcHJvZmlsZSB0eXBlIGV4aWYAAHjaVYvBDcMwDAP/mqIjyLJM2uMYiQNkg45fuu0n9yApgbT1vi97felp2dgxABc5csRU6P6juNciDXn+X9MfZGWgoRhTluEkhnJXkqKFN+LCAahYcIbnIV8gNQN3o86928QyPusLVffpbh/5eCey76LuBgAAAAlwSFlzAAALEwAACxMBAJqcGAAAADx0RVh0U29mdHdhcmUAQ3JlYXRlZCB3aXRoIHRoZSBXb2xmcmFtIExhbmd1YWdlIDogd3d3LndvbGZyYW0uY29tXKKmhQAAACF0RVh0Q3JlYXRpb24gVGltZQAyMDE5OjEwOjI2IDE2OjQ2OjM1B1U82wAAA9tJREFUeJztmz124jAQgAVvj2JT8DiBOIGdhoqWTi5xk44yHY0ocbetK5rYJ8An8KNAvou3sGRkWfIPWQhK5mtI7JFGoxlpRkRB5RgSgipIMqrd/2n+KBjFrzakXwWjeOT0T6swSoOJYHkokAnvyJXcx5jmxWE5CdI7FT2xz1HK+2fYJGlwEBdtGKVpfnvUkraSaWWSj+pYP2+d7x7Uk3G257I8eg/VkQZuuKjmmK1jtyNw9JLesd6YULipojENJhv0V9kFisPmslMlEZKTyYNNfQam/bnO5kjNnpoGknD1JiG1iCqu/t5W1NqNMWWl8kL0kBBEqHgs5DSY+mwXLYxiTClBCPEP8Uqj/WZAT4ZLiGKEUb5PsjX75vyaEHlGh+ZgyczbfBpsb/l9jI8aLtE07/DmtPiMMzx3kUq9uEtGc78rqaSBvFWPXshtRc723Jzo89ZBqDgs3XjNask6/UVhtbkkJAv3pnHq+zQULVl4WZUJycJ4zhjF+bVAKA1cvoeVZYL8vizfpLjmaDFzEEqDiRuvKUH5Vd/eLMlrBDdes2FzXFxzRFa1aOQPqk/Svdjpb2lXb7vG7yN8JKeU2/TrtGuYmocvKik3zDrNPEWYvn8h6QxTVHzGGdlxQ5ztjmQXVr0hSeVFd35vvd2COxuv38TEFde89vvEj2Rh7zhwsXI3n7ezeyTF6t5d3CGVaRUVfFjO9lzvDCjsqk+QO8eR36x99bZr/D7CR4ao0WjXMXVmC1R3Lhvt5+28/ACepuhrsEvWyFjjqn9ntkCR/zFn5dGT9tO7JL2VeafmiJOKZik5b2vc2ZwH+Op0O7d9zfZRaLTrmCLvneJILQGKay5+TPfde607x9rMXE1Ncdh0NjcqcmaLxuw6b2scffCMUxw+Il1Z04Pa5wi8lbH+SIP+c7m3IvXOne7DTMrcSvMOSS5/iqQc0KY4LN1woQ1Z3mVnczGMY8kojk4pMtmu8fsIH7lznMWfpgiRtfNxN2epKlakE5F6TMGUEsMxSVNCt44uvc11ipRexUq/DbNe+x3HPh1qn5ohiW74sYhRzJXJsvLeM+Q0pjVHetw6X7XNbKuWvSbms5WvSFIOPeOoRkqj0tuu8ftwH9WNSZJoI0Q9wktPJmVZIgCwCvNpDABeFYhawD4gagH7gKgF7AOiFrAPiFrAPiBqAfuAqAXsY/rzrgwDP54/1Qcx/d0aAF4PqBAA++BRO/DKMAC8Ao3bM92X3ADgRWhUCL1XhgHgFWhE7dArwwDwrTS++fJzyn7fP5YD1gG3wgH7gG++APuAqAXsA6IWsA+IWsA+/gFTAVLf5fCKLgAAAABJRU5ErkJggg==\"></div>"
      ]
     },
     "execution_count": 71,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "MultiCZState[{1, 2, 3}, 5] MultiCZState[{1, 4, 5}, 5] // \n",
    "  nu // WithTime"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### States showing that μ₂ can increase after two post-selected measurements \n",
    "Counter-example state is a four qubit state."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,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\"></div>"
      ]
     },
     "execution_count": 73,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Psi = {1, -I, -5 I - 2, -I, -2 I + 1, -I - 2, -I, -I + 2, 1, I, I + 2,\n",
    "    I, 1, I, I + 2, I};\n",
    "{ \n",
    "   {\"\\!\\(\\*SubscriptBox[\\(\\[Mu]\\), \\(2\\)]\\)|\\[CapitalPsi]\\[RightAngleBracket]\", \n",
    "    \"\\!\\(\\*SubscriptBox[\\(\\[Mu]\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(P\\), \\(00\\)]\\)|\\[CapitalPsi]\\[RightAngleBracket])\", \n",
    "    \"\\!\\(\\*SubscriptBox[\\(\\[Mu]\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(P\\), \\(01\\)]\\)|\\[CapitalPsi]\\[RightAngleBracket])\", \n",
    "    \"\\!\\(\\*SubscriptBox[\\(\\[Mu]\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(P\\), \\(10\\)]\\)|\\[CapitalPsi]\\[RightAngleBracket])\", \n",
    "    \"\\!\\(\\*SubscriptBox[\\(\\[Mu]\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(P\\), \\(11\\)]\\)|\\[CapitalPsi]\\[RightAngleBracket])\"},\n",
    "   { mu2@Psi, mu2@ Psi[[1 ;; 4]], mu2@ Psi[[5 ;; 8]], \n",
    "    mu2@ Psi[[9 ;; 12]], mu2@ Psi[[13 ;; 16]]}\n",
    "   } // FramedGrid // WithTime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAARQAAAAPCAIAAACqdKfCAAAAhXpUWHRSYXcgcHJvZmlsZSB0eXBlIGV4aWYAAHjaVYvBDcMwDAP/mqIjyLJM2uMYiQNkg45fuu0n9yApgbT1vi97felp2dgxABc5csRU6P6juNciDXn+X9MfZGWgoRhTluEkhnJXkqKFN+LCAahYcIbnIV8gNQN3o86928QyPusLVffpbh/5eCey76LuBgAAAAlwSFlzAAALEwAACxMBAJqcGAAAADx0RVh0U29mdHdhcmUAQ3JlYXRlZCB3aXRoIHRoZSBXb2xmcmFtIExhbmd1YWdlIDogd3d3LndvbGZyYW0uY29tXKKmhQAAACF0RVh0Q3JlYXRpb24gVGltZQAyMDE5OjEwOjI2IDE2OjQ2OjM1B1U82wAABFtJREFUaIHtWj12ozAQHucsgoKXE8AJME2qtO6kkjTuUm7nRirtbltXNEYnMCfguUC6i7YwPxIIImzHebvLV2Ex/zAzGuGVUgoWLFgwHy8/bcCCBX8rluRZsOBGLMnzREgWrVaE/7QZTwUnT/X4qepegJNVxGT9U7Lof3u67nAPznPCyMmqww88Nc7a9+ZZIu9TOYtbSs4IIYQwxjlj3MK5dJ4nAqVnpfbxAyXiXCmllBK0XEcPf5Wfjzj1T7bX9ArOqiRFj9QnOSGEcc4ZIaQfPy/dbwMIkjSO0zS26B1PHsmiQVXjZEVYu94s2yit4oy7bcdzYgejI+vCNHazg7rKbB2aYJcsWq28jwIOa4NWL/6OlIY9FjtHTJoGSt7D4iKcaL8Pw2j0bji4Eydwsj8x2U+du9VxssmC7T6N4zjdb98uGz1/EELAd7CdylaV494KzpVSOW6rmsoxhFTUV81lS2GnHKK5V9MLGgLO3dkNyoa5p95C+bXMpnznuL4SNGxZ9Gtd6xDGzTFKc92uyGbSqPHNXf3B9FSOsptkIjfgwpbT0cB2jmruGMGcsoXSodPWxZnqTIOvEgXFVCiR1z8MJRMOKqWUegHQwy5oeM3yqmxL52p90FPrs07FeK/28RRlD14QAgDwrAzLjAMAhIHnzj4h9rA2K888mTi/bqRq+0CejkXrJEo/8WRFb6uf91HMtHxcUd+kcTRurksqzpYaycnGrXch5Blw2BxZ5Nqj0bjj2h5R6lc9qyU7+elgv3ufOgHgAaB075+iXZWkMQDyoeoUywp8Iw6SkSiKorY/jWzbxKUwktb2YGZSIv+1uAhZwfvne5lxcSlefTRD0QhQelZKqbesa953y3QGJ+tSax3PR9uXOh8l55xzLtuXQEjO+fgg0QAZ+Fq1FNXFXHlcNDyAr3PsFnUX0cWhVsJZ5f/ewo7Jfrpcs0tHsj2fz7+DY12RRpInfsPFx87lAMed0gvCMttdgiRO3iHLyjDw5rADAJTVdUjaDMp8vFeChoeMzzLJBpS8h4dfdXGR7NchDOoQIv+1tqCGrMrmku90kwaU8xTdAwme53letakfcHHMhOdBtpk+jpPXk6UG1sOlnvmxH5gixqKhr+I3h/MSPmgztmZ0i7pAa6kogYwQAmkaI5TukxMhO/Bbeskqv1d126LyWqeYORRom3I9m/tzjgkbpQ3dxlzQEIwBxoW9IwwpxdrGtoU5TjiaZJmjtDnQZO7EakNg3yQrZb82dhNbX9GISdPG6zbmFGOMw3rAbA11mTbmYTAS2KKhj9RuJoxNGverG0oWFFOaCyFySjG9TnrXAIZhiDHGA1MExW3QwcGbBX8PmiS5zsF68kxk4a26vpinHy108szgHtlCCDdHBDXSafnO82/BC+C4I4RsjvWmpjjuCCEkC7aP/L70XbDslTqgNKnYd3wLdhvygBPv41AeN+2ZwUot/6pecBuklG5v3QMl3qXz0Qb/ASsAUOYZzoyQAAAAAElFTkSuQmCC\"></div>"
      ]
     },
     "execution_count": 74,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\"Here we use notation \\*SubscriptBox[P, ab ] = \\[LeftBracketingBar]ab \\[RightAngleBracket]\\[LeftAngleBracket]ab\\[RightBracketingBar]\\[CircleTimes]\\*SubscriptBox[\\[ScriptCapitalI], 2]\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Modular adder Choi state"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,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\"></div>"
      ]
     },
     "execution_count": 76,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "AdderChoiStateTable[  qubitMax_Integer ] := \n",
    " {{\"# Bits\", \"\\!\\(\\*SubscriptBox[\\(\\[Mu]\\), \\(2\\)]\\)(ModAdderChoi)\", \n",
    "     \"ν(ModAdderChoi)\"} }~Join~\n",
    "   Table[\n",
    "    {q, mu2[Flatten@ModularAdder[q] ], \n",
    "     nu[Flatten@ModularAdder[q]]}, {q, 1, qubitMax}\n",
    "    ] // Transpose \n",
    "AdderChoiStateTable[2] // FramedGrid // WithTime"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Some calculations of Subscript μ₂ and ν that take longer time "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 8 qubits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAOcAAAAfCAIAAACTV00DAAAAhXpUWHRSYXcgcHJvZmlsZSB0eXBlIGV4aWYAAHjaVYvBDcMwDAP/mqIjyLJM2uMYiQNkg45fuu0n9yApgbT1vi97felp2dgxABc5csRU6P6juNciDXn+X9MfZGWgoRhTluEkhnJXkqKFN+LCAahYcIbnIV8gNQN3o86928QyPusLVffpbh/5eCey76LuBgAAAAlwSFlzAAALEwAACxMBAJqcGAAAADx0RVh0U29mdHdhcmUAQ3JlYXRlZCB3aXRoIHRoZSBXb2xmcmFtIExhbmd1YWdlIDogd3d3LndvbGZyYW0uY29tXKKmhQAAACF0RVh0Q3JlYXRpb24gVGltZQAyMDE5OjEwOjI2IDE2OjQ2OjQwOH5ekwAAA9hJREFUeJztmzFyqzAQhhfPOwqk8PgE8gnAjSu37kRpmnQp3bkRpencpkoTOEE4gSeF4S68AgkJkGxwYsdK9muSwEqr1f5IqwxANYaUQg1NR7X7nua3omDk0Yb0pygYGTn9k1pGWegI5nEJJvw9d3IdY5qX8dwJsysd3bHPcd4dZ+gAauuWcZOkJkVK2ripekVe5q5bljYzqUMKoNH6x8b96UHdGXfzUVV7/6Y+stBZw2HwA5+F3uuMKsZlPHe206KVoiyUaUtpso1LvjBUzUUgU4/3IFezG4d6D0zrc7ObQ3f31DRQjOs7KW1Muubdv/uOerklrKg6N0QPKQXKxGVhp8HUZ79oKRghjFEA4D/ELY13GcCwHW7gXphSIKxQjesrmt5kGL37Svsxe7ASpuzSEHsv72Ny1EqJpvmZbIIS+pkwLsmuOyUjVGu40zNTByp/VySjG8f5SIyOgaZVSoFrh7CiFVFHI9+tWtF7W3WEpbqHk+tGv+w0hqpAzie7FafumuxWM98jcqS0VgLVedcwARNNheRFudEIALK3hLDnL2w6wxyV7685feHVi7t5oflnUd+hab3ledNr6+0edOkDAJDVQlRL5ekIScAHGiSqsb+vvnHXzcIAUk2VlkdbONSZnUXruAS1tEsh6JxHynibNNNV10BcIRB55wpbb0qSoF376mPX5H1Ejgyq0XjXMXGfZtB0LsnC4Njfl2/A3Rx9jeIzby1SN6r+y3ibCIV4UQ5JIM5ehB24S39Zq6F8f825Gvx9SvNol8lu1hFolxJ3sSJwPJkP3Fzgyzd5brtT7AbvOibgPzOSBB2L8nQUv2a782utNyXqhDXUU1PG67PNjY7cp1lrdt3FitQHDqiTK88Zg+n2OQJ/SbVRAt8rrj+Xt5rLRVFunB8b112sQHhvxS6iKU9H5eCV7SK55nW87aJc2UKM+PuqYCR5y8AUuybvI3LkTUn++m5SiOqdj7s9yaKcaOgeUwhjotjoLoaaErp3dLnYXOeo06t40uUwm2f/TAGto9unZkiiG17AibrWXBwOqmvVGVanjvd6sdrWnoc08161i8u+4YWyVntEMsWu8z84R01jmqZahXQPQ8oVp6oqQBCrMJ/GEORRQdUi9oGqRewDVYvYB6oWsQ9ULWIfqFrEPlC1iH1I1WpeQ0aQh0SotvcaMoI8LLVqszA4ssPz9IcHgyCDmIDQ7J/78Aaxln/866ONC3DVK3wIcnccRqD7eiNhxd/75BGxCPVNxTKee58vv+ETTuR3g/+vRewD3wpH7APXWsQ+ULWIfaBqEftA1SL28R9l96+xF3lSrQAAAABJRU5ErkJggg==\"></div>"
      ]
     },
     "execution_count": 77,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "WState[8] // mu2 // WithTime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,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\"></div>"
      ]
     },
     "execution_count": 78,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "QuantumFourierTransform[4] // Flatten // mu2 // WithTime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAMQAAAAfCAIAAAA3PfXQAAAAhXpUWHRSYXcgcHJvZmlsZSB0eXBlIGV4aWYAAHjaVYvBDcMwDAP/mqIjyLJM2uMYiQNkg45fuu0n9yApgbT1vi97felp2dgxABc5csRU6P6juNciDXn+X9MfZGWgoRhTluEkhnJXkqKFN+LCAahYcIbnIV8gNQN3o86928QyPusLVffpbh/5eCey76LuBgAAAAlwSFlzAAALEwAACxMBAJqcGAAAADx0RVh0U29mdHdhcmUAQ3JlYXRlZCB3aXRoIHRoZSBXb2xmcmFtIExhbmd1YWdlIDogd3d3LndvbGZyYW0uY29tXKKmhQAAACF0RVh0Q3JlYXRpb24gVGltZQAyMDE5OjEwOjI2IDE2OjQ3OjEyE7usnwAAAxhJREFUeJztmj124jAQgMd+exSbgpcTiBOYNFS06UQJTbqUdGlEibu0qWiwTxCfgJcC+S7awpYt7JEXgSDJZr4mgDQ/Go01QxAoFzIOFTxzkvMjfiukYN/Npe+AFMwxKmG1u/ki0Ew2JdhItrWRy3ARLzeTYJFfaOiOOt2sB8EXOnBzwmqRU2hS8GMZfbVTdyZafii1TW5qI18ET/B2+XP4M7CdZk1Jgm4JQASMydVIxpsp3end931DvZAzIVVnQGvIOHChP9bzEGw6+5VXCsaE4ABQ/9FDiPV2AefVA/fKgS2gXabFpd52uITuJFKI+ECQQQo2NI5EAMuGboQcksky0ptmOtq+NnYS82N4JVbDwDOVcQAmpBSMCXmyIpVxM2R3SSbTPPZZ6xISBofQGdKGs5h1hBBsNG1UvCqskwAg36VMPF9RJM4zVO7fC/5Sl+Bo+cKLT1mN8KwqUfHYWw3hswQAgM0fdckvjwdIp7Wj09ScnGzVzaskxGOWTk8bLtwlZDscQmfZTMQ6RhiNHqBR3pIvpod+cbkBdzN0HfKzODm/791ZRssPpZSa7doe/o4uIdYxQkieBUunnRnl8aBf5q/DJ1M8ZsXqtW/gcCwBoNw8DYpbDUWjh1pF/f5xztJ1/U2z3KxTNo6H3MLo6nQgmXF0lVCfrJd/R3MST7ZKCpbucqtLyHY4hC4es+J9b9s40zrqvK6JDd3OlAmhK2b36EDas163+k9xzFBHq34AWzebR3KgOcPo6kRc0mrqLkT3TKdzzSPhrJ7JjLAZulrr+X6fTMZdQrbj/NA1wjzL0I3r9r/GJ4FSCgjCB/YGnCAcoWQivEHJRHiDkonwBiUT4Q1KJsIblEyENyiZCG/oZGp+bR26G0cQQ/wBgHIzid/nUqnfdiuO8EugVLYI1mP5+y5YEr4JoTwe2Hy0n1CVI64kBAAoVmt4q35Jflg9UToRlxECADDxVhe5ZMaRm3IEcQ4hRI9z0LepLrx0RhAAAIFSCsrNRN+/5tnNrzMT/yt0OY7wBv0HnPAGJRPhDUomwhuUTIQ3/gJWtOIRLTMcJwAAAABJRU5ErkJggg==\"></div>"
      ]
     },
     "execution_count": 79,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "QuantumFourierTransform[4] // Flatten // nu // WithTime"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 9 qubits "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAOcAAAAfCAIAAACTV00DAAAAhXpUWHRSYXcgcHJvZmlsZSB0eXBlIGV4aWYAAHjaVYvBDcMwDAP/mqIjyLJM2uMYiQNkg45fuu0n9yApgbT1vi97felp2dgxABc5csRU6P6juNciDXn+X9MfZGWgoRhTluEkhnJXkqKFN+LCAahYcIbnIV8gNQN3o86928QyPusLVffpbh/5eCey76LuBgAAAAlwSFlzAAALEwAACxMBAJqcGAAAADx0RVh0U29mdHdhcmUAQ3JlYXRlZCB3aXRoIHRoZSBXb2xmcmFtIExhbmd1YWdlIDogd3d3LndvbGZyYW0uY29tXKKmhQAAACF0RVh0Q3JlYXRpb24gVGltZQAyMDE5OjEwOjI2IDE2OjQ3OjM5tl8XlQAAA75JREFUeJztm7F2sjAUxy+e71HEweMTxCeALp26dgujLt0cu3WJo2xdnbo0PIE8gcdBeBe+gQAh3KBotU17f0sVbnLvTf4kNz0IxRAkhxIuB7X7mua3IhPsp4X0p8gEGzj8o1JGSeRVzNc52Ag2ysllDGmer+delFzo6I59DvPuee0A1LUTww7QmqGmC7Q5aol6d5ZRmU8ItdZ3i/F3B3VnxotdUWyCm/pIIu8Z3o0nNon85awc+Oxp6/coKomaGZI8fl3nAJCvnw8rtVrB8rnULWqJencZ2/pc7+Zg7p5IA824vCN5bWKam9+7jjqjy0RWGDeqHiQHLqrLlR2Crc9u0ZIJxoTgAKD+VLcQ700C5+1w7dwlNzKzd5IJpkXczVNyffAsluftxFqaTWtL7p15HzJHrSlBmvfMJmhZ9qRxSnbmYAxQreVOx0wPtPmsSQaLoz8Tq2PgspAcgIksE4yJrJWRIYdLVVt/KT0JTI06SiInE7BanqVaPU/sWpM7Mt4D5khrrcWFeUcYgY26PPKXqdUIAJKPmImXK/bX8xzln9uUr1T1Ml6seHrIyjtclru7P/2yDZA/BgAA7Omhqpby4x7iUAUaxrpxsCmuKDCSyAtBFrvFpM+qqeIkhGYNXBYaKoJeyzPwpywO2/Uvnjsy7wPmyKIaxDvGaDyZQd15QxKF++6+fAPu5ug6skPaWgm/oPofT2YQh6/TrNgEpTRmE0un+ec2VRMfbCRPl2/6eSwEWT81dstzo1rsiqIoHj+as9sNch/gHWMEwYtgcWhY5Md99TF5619r/SlDx2Z/VCeG3uZWR+PJTHWhvj88MXW2AMjXrzGb+n1hYZh9DiB4tCogiS48mwePvF7Ok7dlqlZ4S59V4PlxDyr3fD33lzNpLvSI5fDYNkUmWPyRgC13ZN4HzJE/Zen206YQ3XuJMSBVOVFjHlOYEFWxYS6GSAndObqcbI45MnqtnvQmzPrZ7ymgMcw+kZCqblQBV9W1bVt97TmrrtVHGBum7rmp3WffELevI5Y2770D1DLDc+93dWKO6sZcSlQh3fTrK15RFEAQTmE/jRHET4VUS7gHqZZwD1It4R6kWsI9SLWEe5BqCfcg1RLu0ai2fG34d7w1TPxuKtUmkb+d8Z/79gpBNJSqTaJwL95fpt8cDEGcxQgqzf65H94QzvJP/dBoMQa46BU+grg7nmBgvt7IRPb3fvJIOIT+pmK+nvuH1a1/rUoQ10L/ryXcg94KJ9yD1lrCPUi1hHuQagn3INUS7vEfaueEH3o5SfsAAAAASUVORK5CYII=\"></div>"
      ]
     },
     "execution_count": 80,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "WState[9] // mu2 // WithTime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAOcAAAAfCAIAAACTV00DAAAAhXpUWHRSYXcgcHJvZmlsZSB0eXBlIGV4aWYAAHjaVYvBDcMwDAP/mqIjyLJM2uMYiQNkg45fuu0n9yApgbT1vi97felp2dgxABc5csRU6P6juNciDXn+X9MfZGWgoRhTluEkhnJXkqKFN+LCAahYcIbnIV8gNQN3o86928QyPusLVffpbh/5eCey76LuBgAAAAlwSFlzAAALEwAACxMBAJqcGAAAADx0RVh0U29mdHdhcmUAQ3JlYXRlZCB3aXRoIHRoZSBXb2xmcmFtIExhbmd1YWdlIDogd3d3LndvbGZyYW0uY29tXKKmhQAAACF0RVh0Q3JlYXRpb24gVGltZQAyMDE5OjEwOjI2IDE2OjQ4OjEx0tHtcwAAA+JJREFUeJztmz2WqjAUgK+ctxSw8LiCuAKYxsrWLpTavM7SbppQQvfaqWwmrEBW4LEQ9pJXQCCEAKKjIzP3awbhJjf3h+TmTAAxBE4hh/JB7b6m+aNIGXm1If0qUkYGut/K0yj2J5JFkEEbblgouY0hzbNgMfHjGxU9sc9h2ieT+gCKez1uh7YAGZsroooyk/bRYuX2eFDm+nFjf/egnoy9OQoRug/VEfuTNfzT3tjYd7bz3PHp6sPpyig3LCcm2K7zFM2C9Xmn34z9KpacRvsga9M+Ztrm53I1B331NDRQhPMnnJYiurj+u6mo4V3CUqE9kD1wCpTJ21LOQFufzaIlZYQwRgGg+CMfGbRXBly3wtVt51Sz7JpOzOHiVHVeZVvNI9etxIqZVesW2xtxHxKjWkgMzTuiCYqVHWb0pZ3ujAFZ2/KkIaYOtLpWUsY0jm5LWhUD5YJTAMLSlBHC0ppFWjrcmrXlj1wTo91xkBliEtIMK0T1MV2VtaqdpnuV7QZ/D4iR0loZl0m7AQvaKMsjZ5u0CgFAfIgI+3vH+nqdouzzI6G7onqxNzuanNP8CeX56u7MvmwBpEsXAICs3mS1lF1OEHnFQL1IFXZDcUeBEfsTD7g4bqY9grJG2J0drTrNC41iBFW9x8Hrq5YNODMSefX612y7Ie4DYtSSNQbtJix7Ooey84rY907NdfkBPE3RfaTnpDbJfUH1b0/nEHn7WSpCN0+N+fSKTt0lhdNFJqNMUvnWZJ8fSZEibshpsn0fuP2yN0chhFgeqr3bA2wfoN2EBe5fRiJPk8guJ3kZv3fPtc6MGH2TezYL1p3NWxXZ07kSHAD7bUWKvQVAFuwjMnO6hmVC73MA7rI1A2L/xr25u6TldB6/b5Nihu/pMz5EslEWLJztnOsTvTQxu5zgBi/lYwtFykh0iKHNdkPcB8TImZHk47MtQ1TtOZpDZDlRom9TCGOy2NAnQ0MJ3di69DY3KdJ6lW96Nczy3e8ooE3ofRqGJLspCjhZ19Zl1bnnqrpW9bDJTc19Exgq1ZpgY2lqelnZDxkD1+WgmpjZ9m5VPTEqG1POjRmib4aUOxMhBCDIqGjfjSHIq4JZi4wPzFpkfGDWIuMDsxYZH5i1yPjArEXGB2YtMj4sAPUc8c84NIz8cCzIgkV5jpiDN/yUEII8GQvSc3Vsw13S4kwDgrwuFgCAPFyTBfuoUxpBXgEL3DBlp/zM7xpWtL8JgnwzFpRHcYU4vsGVR5MR5Bv5o1xnwXoLLH3sx6oIcjeW8lG9c979wu/KkfGBp8KR8YH/G0PGB2YtMj4wa5HxgVmLjI//fHuQYUVF1zIAAAAASUVORK5CYII=\"></div>"
      ]
     },
     "execution_count": 81,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "WState[9] // nu // WithTime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAO4AAAAfCAIAAABvQmbJAAAAhXpUWHRSYXcgcHJvZmlsZSB0eXBlIGV4aWYAAHjaVYvBDcMwDAP/mqIjyLJM2uMYiQNkg45fuu0n9yApgbT1vi97felp2dgxABc5csRU6P6juNciDXn+X9MfZGWgoRhTluEkhnJXkqKFN+LCAahYcIbnIV8gNQN3o86928QyPusLVffpbh/5eCey76LuBgAAAAlwSFlzAAALEwAACxMBAJqcGAAAADx0RVh0U29mdHdhcmUAQ3JlYXRlZCB3aXRoIHRoZSBXb2xmcmFtIExhbmd1YWdlIDogd3d3LndvbGZyYW0uY29tXKKmhQAAACF0RVh0Q3JlYXRpb24gVGltZQAyMDE5OjEwOjI2IDE2OjQ4OjIx+fy+sAAABBdJREFUeJztmzF2ozAQhgfeHsW48PMJ5BNAGldu08llaNKldOcGSnMEV2kCJwgn8EsRuIu2kEBCjLBJNslC5msSi5FGI/2WRokAMYacg4Tno+r9m+pfRZWw/61LRJWwkXPiS20Ve69hk9bgIjwpJx9jTPU63Xj74oOOvrHNUc6vj7BlrntrzJAVg2WJTKVZVzegO9Rvc4r4MqQI2i/A68Pipzv1zSweXoU4hV/qo9gH8VqOcbU7B9eEU+yD85oz47OeoZxnB/1lsC3leiHXNYjv09osktWBrQJlrNe9L47/O3Ct5G0yAPbmi1QwjOWTnLcmtrn9ue+ot26zpBLWg6aFnANPmuLGDsHVZj/nqRLGkoQDgPrRPEK86wCu7IU5t4IYtJfW5kBVCTN6rOPsW3ZD7pUahWO2cCN27dwxID0xjJm4zjwh1QemGIxBGgjjmhbtIRkhZceTnpnZUf27oSOsH8OROB0Dz0XOQcmEJVUnoq6abpFy60A2mvChIW9ad3znjSKHZaMlxIfZc1M1wwroBI+V6WaRSRgxcUZtIybMO4IPLtoEK4hLpxEAFM8ZSx4/sT3d5qh+OZf8SSU/i4cnXr5V8gnP5eYYrD6aw/fg2xAAgO3ummSrfr9AFqmORplpHJ7EbftzsfciyMXrw3LQKIK8l+TpJDCHSOXAuCXofOLpLeimwHV6yNoxlHmVkg3EgzlPsGJZ1M2n8QFBxDBi4hxSQrxj+IvlGtrGNcU+uvS39S/g2xx9juqt7Kxc404Ui+UasuiwqsQplCpYL9H6dXrIGoUEcQlZ5HmbtK5fzqWa+PCU8zI+Fg5Ls7Fwy+HyXuu272NAF53F3Y6Zln0Dqfrtsz4gfm5ARoF4x/AhfExYFlkW9ful+bU4Dq/KwYqV8bHvQA5Nnd4PVnc6WizXndFd3O1Ye9yp00Omzy43Y7c5gnDL0ShB7SpXloxwy9s1vjjGpVr2e9X1Sqm3WCWSpuP1+wXYKhiwbFt+zox9pTjGenW0IjjGpWHpjuIkqoRlz4VzQBAxjJi4YMXK84tLNqZ31e/uyDfZSIt9HmJJ0uQq9rKJpOW9M9LV6pgjq9Xm66+72S4IA0k5ht0m0qWmGZX/NbmyO7e85diHhmMU35bBW8OOWhpTafpBjkS3HaZs54Z3fECwnt48cW1lnueobOxTl1HiCSGAIKaP+9hHEJOCpEzMBJIyMRNIysRMICkTM4GkTMwEkjIxE0jKxEzwAYaudRPEVPCHrnUTxHTw5R06pd/uBRSCmBB/5G2s5d7zPACei9fpvxhD/Ep8/Fo3QUwNT1TJJnh7Uq9BqBcdZvDOIvHbkH+Ms651/2SHCOJjeEKIOt20r9VxWpKJaUJX74mZQP/tI2YCSZmYCSRlYiaQlImZ8Be0uUE/gVKNHgAAAABJRU5ErkJggg==\"></div>"
      ]
     },
     "execution_count": 82,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "HammingWeightOneState[9] // nu // WithTime"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 10 qubits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAOcAAAAfCAIAAACTV00DAAAAhXpUWHRSYXcgcHJvZmlsZSB0eXBlIGV4aWYAAHjaVYvBDcMwDAP/mqIjyLJM2uMYiQNkg45fuu0n9yApgbT1vi97felp2dgxABc5csRU6P6juNciDXn+X9MfZGWgoRhTluEkhnJXkqKFN+LCAahYcIbnIV8gNQN3o86928QyPusLVffpbh/5eCey76LuBgAAAAlwSFlzAAALEwAACxMBAJqcGAAAADx0RVh0U29mdHdhcmUAQ3JlYXRlZCB3aXRoIHRoZSBXb2xmcmFtIExhbmd1YWdlIDogd3d3LndvbGZyYW0uY29tXKKmhQAAACF0RVh0Q3JlYXRpb24gVGltZQAyMDE5OjEwOjI2IDE2OjUxOjM5rlRh+QAAA+VJREFUeJztm792sjAUwK+e71HAwcMTxCcAFyfXbnGUpVtHN5cwytbVyaXhCeQJPB0K78I3hECABMG21rT3t6iQ3Jv7h+RGIxRj4BQElI/q9zXdv4uMkUcb0p8iY2Sk+6cijZLNRLKIcjDhH0oltzGmex4tJpvkRkV3lDkMxb+CehjVrT7Hl+TRotFXfO527sgcGF9bmArTA6hy/bx1fnpQd8bZnovi4H+nCv+gzBScApm7AML1u3k20PHJxj16lKifQ0/ELVsf3TKZtTIr/RmD8Mn+vDXNz9VqDu3VU9NBaSzucFo1aTdvf+4q6szGhGVF64aUwClQJi/LdhpMMrtFS8YIYYwCQPkib2m01wYMX+EU+zntG3IL0VjfWwyN8usyr6/Gipm1IIPtnbiPiVEjJJruPWZAxsgV1w1Ju7YjRmSt4U6nmTrQ+r2SMrpx9FtiVAyUF5xCmSaEZQ2LWpkxLmubuUYYH/DIKd3qoVbvxECZaGCUKRPs2mOi2qm7Vo9f4+8RMVJ6N5/EIZ6cgomqFHLD1NgIAJJTTNjzJ9bXYYryt2NKX8oFz9m+0PQ9E3coF6u7O7+13u5AVz4AAFkv5aKdf1wgDsqBBrHa2D8UgwuMPNrFlRUAkIY7eBXx8npW7mQTANdWEMlmEgAvzttZdUkvU9YIL+9ub23vzkkcTBpN9LZr4j4iRoas0WjXMXVmHlTCVW8El+66/A3cTdHnyN7Txix1U/WfR08hNGJF2KusPFdUE4ay2y6WaeOGKcTBZLKIYOZBHOzmWXHwRWZ5M+e6TH9F4fJhLmyd7bkoimJ1qveMX2L7MDTadUzBf2YkDlot8o+LfJvs++dad07ScN9VIFyTR0+93Y2KnJnX8K6zXJN4V84cebSLyw3NGNoyR+CvqNZKKNeKIV9NJPswVSdaZ7kGKbNlUUNmGcrGanreOv6KVqtBsg9TuvJ7ZZaST7GyhJjtPRQZI/EpMdquifuIGLlzkh7fTBmiatc4BECWExXtbQphjCqllIqmhO5sXa521ylqSZVPej3M6tnvKaB1tGVqhiTFcKVQzNrDV+eegXWtdgNh2OUouyuNlPp610V6mUp8r9S12i2SyXZN3IfHqOpMOddmSI9DJkVRAIJYhXk3hiCPCmYtYh+YtYh9YNYi9oFZi9gHZi1iH5i1iH1g1iL2MVWPFvf/+IsgD8I/8UL5Nx+LRpCvAysExD7KrJXHJ3/Dn4qQX0/j9EweLdzQw2IBeXAaFYKzXJNbD6AiyN1oZG2yD9MhR4YR5EdpfPMVXFj29/5YjlgHngpH7AO/+ULsA7MWsQ/MWsQ+MGsR+/gPK2K9h9Jcxt8AAAAASUVORK5CYII=\"></div>"
      ]
     },
     "execution_count": 83,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "WState[10] // mu2 // WithTime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAOcAAAAfCAIAAACTV00DAAAAhXpUWHRSYXcgcHJvZmlsZSB0eXBlIGV4aWYAAHjaVYvBDcMwDAP/mqIjyLJM2uMYiQNkg45fuu0n9yApgbT1vi97felp2dgxABc5csRU6P6juNciDXn+X9MfZGWgoRhTluEkhnJXkqKFN+LCAahYcIbnIV8gNQN3o86928QyPusLVffpbh/5eCey76LuBgAAAAlwSFlzAAALEwAACxMBAJqcGAAAADx0RVh0U29mdHdhcmUAQ3JlYXRlZCB3aXRoIHRoZSBXb2xmcmFtIExhbmd1YWdlIDogd3d3LndvbGZyYW0uY29tXKKmhQAAACF0RVh0Q3JlYXRpb24gVGltZQAyMDE5OjEwOjI2IDE3OjA5OjA3yeKzFgAABABJREFUeJztmz12ozAQgAfeHgVS+PkE8gnsNK7cuhOladK5dJdGlKZL6ypN4ATmBDwXRnfRFkjiT8LgrJOQna9JDKMZSTNoRrYAMYaEQglNRrX7N80fRcHIT+vSf0XByMjpd8swSgNHsYg42FgepZH7GNOcRwsnSO809IU6RxnvzrC8OqhX2klSQaWxraItOdS/U8EtB78CHevnnffdnfpivN1ZiOPyoTZ4tL3s5coC4baMnDRwtvA26DHm0cI5zIqOi6o1Sg3AKLk86nVNW58ytvVZZ3NoZ09Dg5pweSehWqQt3v7cNdRxI2GFaN1QGhIKlKnLSs6ATWe3aCkYIYxRAJB/1C2D9WoAIzJcQqF3QixtuoMzNjRKjjFWG2alyDL2jt/H+KjhEkPznmG4/OOUkZkPbfTTKQqWr/oyWBrUl+rRa1bXkLc7N6f3vPMAeLTwT5tCS+pMF4flKpbQLHy19dOs01K0ZOFlLRKahadZUTCSXzlAGvhysRQigdX9eZZfc6DrcbPErznZPH0sujk+XjWvWSVljeCfNkWvi9LXcK6cqVZq89gNfh/hozTwlaHa9JusG3Dt3VelkB9mPaOE9D0m7OUT+XWYIf5xyuheDsTb7Wl2Kco7NCnd4M/urbc7yKgim2c1cfya6whxVnFdeHkc8bCWzrqjHMnCA7yVcTOXOd7bnfXzDqGvVhaDJFSLw/7i91bR/ozEq2aVbB67we8jfGSJGoN1E673NAetvCINVnk3Lz+ALzP0OYpL1shY91T/agNxVwlN2JuqUde07TDveUMgv/LbkrBcUy1pQj4K6/dqh/cvxj4Qg3UTLixfGInbJQC/5urf9LV/rfVnxJiZy6nh0ba3udWQ9zRvzK73vCHxQeXB6BCbypobtHWOYLm21h9pMORLAB4t/HA+NGRbOr3nDSjrprGnr2FWJoZbkpC+x7UUYmV5FAUj8XsKtrEb/D7CR/6MZKcPW4TUrctuNyekTCW1HVF7m0IYo5ZtkqGE7mxdbjY3GWppVU961U397Pds+0y0dRq6pNTIbU3BiDRWl62vPUN2Y500QpPWtNfnU4o3dBp2OZadi3k/ZJK81dGqA+axG/w+3Ee6MU0SY4S0d6y1K44QAhBkUth3YwjyU8GoRaYHRi0yPTBqkemBUYtMD4xaZHpg1CLTA6MWmR4uQOPM8PedmkaQobgAaVAdOEuo/h0ZQX4qbnk6TIbqwKMVCPKt/ClPhz0FjuMA0EScH/smCoJ8nsZ7YwmsfsXLcMgvxxEFW/iXvTz3Kd+qePCrfwjyKcpvvtRRaX7N4Y7T1gjypThCCB4t9CtbFBda5MeDp8KR6YG/jSHTA6MWmR4Ytcj0wKhFpsdfOkl7q7HXs0cAAAAASUVORK5CYII=\"></div>"
      ]
     },
     "execution_count": 84,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "QuantumFourierTransform[5] // Flatten // nu // WithTime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div><img alt=\"Output\" src=\"data:image/png;base64,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\"></div>"
      ]
     },
     "execution_count": 85,
     "metadata": {
      "text/html": []
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "QuantumFourierTransform[5] // Flatten // mu2 // WithTime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "HammingWeightOneState[10] // nu // WithTime"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Wolfram Language 12",
   "language": "Wolfram Language",
   "name": "wolframlanguage12"
  },
  "language_info": {
   "codemirror_mode": "python",
   "file_extension": ".m",
   "mimetype": "application/vnd.wolfram.m",
   "name": "Wolfram Language",
   "pygments_lexer": "python",
   "version": "12.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/nullity-and-dyadic-monotone-calculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     90910,       2289]
NotebookOptionsPosition[     86886,       2144]
NotebookOutlinePosition[     87231,       2159]
CellTagsIndexPosition[     87188,       2156]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
MIT License

Copyright (c) Microsoft Corporation. All rights reserved.

Permission is hereby granted, free of charge, to any person obtaining a copy \
of this software and associated documentation files (the \
\[OpenCurlyDoubleQuote]Software\[CloseCurlyDoubleQuote]), to deal in the \
Software without restriction, including without limitation the rights to use, \
copy, modify, merge, publish, distribute, sublicense, and/or sell copies of \
the Software, and to permit persons to whom the Software is furnished to do \
so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in \
all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED \[OpenCurlyDoubleQuote]AS \
IS\[CloseCurlyDoubleQuote], WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, \
INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A \
PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR \
COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, \
WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR \
IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.\
\>", "Text",
 CellChangeTimes->{{3.7633363580776052`*^9, 3.7633363724874487`*^9}, {
  3.763336507013661*^9, 3.7633365093579645`*^9}}],

Cell[CellGroupData[{

Cell["Helpers", "Section",
 CellChangeTimes->{{3.743702112333707*^9, 3.7437021479305525`*^9}, {
  3.763246903211305*^9, 3.763246910414708*^9}, {3.7632490917216735`*^9, 
  3.7632491029041133`*^9}, {3.7633123903903885`*^9, 3.7633123925735006`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WithTime", "[", "res_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Column", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<Calculaton time: \>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "<>", "\"\< seconds.\>\""}],
         ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], " ", "&"}], "@", 
    RowBox[{"Timing", " ", "[", "res", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"WithTime", ",", "HoldAll"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FramedGrid", "[", "x_", "]"}], ":=", 
   RowBox[{"Grid", "[", 
    RowBox[{"x", ",", 
     RowBox[{"Frame", "\[Rule]", " ", "All"}]}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.763248770569098*^9, 3.7632490024194713`*^9}, {
  3.7632490745867605`*^9, 3.7632490775388813`*^9}, {3.7633124062592673`*^9, 
  3.763312433644767*^9}, {3.76331248847978*^9, 3.7633125098989496`*^9}, {
  3.7633127319699087`*^9, 3.7633127951373944`*^9}, {3.7633128782896957`*^9, 
  3.7633129642544217`*^9}, {3.7633137132496743`*^9, 3.763313728220273*^9}, {
  3.7633138062493944`*^9, 3.7633138328284655`*^9}, {3.7633139705189734`*^9, 
  3.7633140188959007`*^9}, {3.7633143745501747`*^9, 3.7633143881297274`*^9}, {
  3.76331458151655*^9, 3.763314582331586*^9}, {3.7633296384990826`*^9, 
  3.76332964264117*^9}, {3.7633360423222246`*^9, 3.7633360835915585`*^9}, {
  3.7633362739088564`*^9, 3.7633362743639145`*^9}, {3.7633825976656685`*^9, 
  3.763382598814702*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Code for computing dyadic monotone ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]", "2"], TraditionalForm]]],
 " and nullity \[Nu] ",
 ButtonBox["[arXiv:1904.01124]",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/pdf/1904.01124v1.pdf"], None},
  ButtonNote->"https://arxiv.org/pdf/1904.01124v1.pdf"]
}], "Section",
 CellChangeTimes->{{3.7437020886376057`*^9, 3.743702098957756*^9}, {
  3.7632461694614*^9, 3.763246172266569*^9}, {3.7632500719993334`*^9, 
  3.7632501065047417`*^9}, {3.7632501511265097`*^9, 3.763250175508278*^9}, {
  3.763250299684208*^9, 3.7632503052034454`*^9}, {3.763300705768474*^9, 
  3.7633007095285206`*^9}, {3.7633061218526235`*^9, 3.7633061459007072`*^9}, {
  3.7633197399760904`*^9, 3.7633197464873085`*^9}, {3.763320967496916*^9, 
  3.763320969640973*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"1", "-", 
    RowBox[{
    "2.", " ", "Pauli", " ", "matrices", " ", "from", " ", "integers"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Id", ",", "X", ",", "Y", ",", "Z"}], "}"}], " ", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{"PauliMatrix", "[", "k", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PauliFromBits", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], "]"}], "=", " ", 
     RowBox[{"SparseArray", "[", "Id", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PauliFromBits", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], "]"}], "=", " ", 
     RowBox[{"SparseArray", "[", "Z", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PauliFromBits", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], "]"}], "=", " ", 
     RowBox[{"SparseArray", "[", "X", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PauliFromBits", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "]"}], "=", " ", 
     RowBox[{"SparseArray", "[", "Y", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PauliFromInteger", "[", " ", 
      RowBox[{"a_Integer", ",", "1"}], " ", "]"}], ":=", 
     RowBox[{"PauliFromBits", "@", " ", 
      RowBox[{"IntegerDigits", "[", 
       RowBox[{"a", ",", "2", ",", "2"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PauliFromInteger", "[", " ", 
     RowBox[{"a_Integer", ",", " ", "totalQubits_Integer"}], " ", "]"}], ":=",
     " ", 
    RowBox[{"KroneckerProduct", "@@", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PauliFromBits", "/@", 
         RowBox[{"Partition", "[", 
          RowBox[{"#", ",", "2"}], "]"}]}], "&"}], " ", "@", " ", 
       RowBox[{"IntegerDigits", "[", 
        RowBox[{"a", ",", "2", ",", 
         RowBox[{"2", "totalQubits"}]}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"3.", " ", "Expectation"}], " ", "<", "\[Psi]"}], "|", "A", "|", 
     RowBox[{"\[Psi]", ">", "  ", "where"}], " ", "|", 
     RowBox[{"\[Psi]", ">", " ", 
      RowBox[{"is", " ", 
       StyleBox["vector",
        FontSlant->"Italic"], " ", "and", " ", "A", " ", "is", " ", 
       StyleBox[
        RowBox[{"observable", "."}],
        FontWeight->"Bold",
        FontSlant->"Italic"]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ObservableExpectation", " ", "[", 
      RowBox[{"vector_", ",", "observable_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"observable", ".", "vector"}], ")"}], ".", 
      RowBox[{"Conjugate", "[", "vector", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VectorNorm", "[", "vector_", "]"}], ":=", " ", 
    RowBox[{"vector", ".", 
     RowBox[{"Conjugate", "[", "vector", "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "4.", " ", "version", " ", "of", " ", "IntegerExpeonent", " ", "function",
      " ", "that", " ", "fails", " ", "if", " ", "a", " ", "is", " ", "not", 
     " ", "power", " ", "of", " ", "base"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"EnsureProperty", "[", 
      RowBox[{"value_", ",", "predicate_", ",", "message_"}], "]"}], ":=", 
     " ", 
     RowBox[{"If", " ", "[", 
      RowBox[{
       RowBox[{"predicate", "[", "value", "]"}], ",", " ", "value", ",", " ", 
       RowBox[{"Throw", "[", "message", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"StrictIntegerExponent", "[", " ", 
      RowBox[{"a_Integer", ",", "base_Integer"}], " ", "]"}], ":=", " ", 
     RowBox[{"EnsureProperty", "[", 
      RowBox[{
       RowBox[{"IntegerExponent", "[", 
        RowBox[{"a", ",", "base"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"base", "^", "#"}], " ", "\[Equal]", " ", "a"}], " ", "&"}], 
       ",", "\"\<StrictIntegerExponent: Argument is not a power of the base\>\
\""}], "]"}]}], " ", ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "5.", " ", "Returns", " ", "the", " ", "number", " ", "of", " ", 
      "qubits", " ", "described", " ", "by", " ", "a", " ", "vector"}], ";", 
     " ", 
     RowBox[{
     "fails", " ", "if", " ", "dimension", " ", "of", " ", "vector", " ", 
      "is", " ", "not", " ", "2", "\:207f"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Qubits", "[", "vector_", "]"}], ":=", " ", 
     RowBox[{"StrictIntegerExponent", "[", 
      RowBox[{
       RowBox[{"Length", "[", "vector", "]"}], ",", "2"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"6.", " ", "Pauli", " ", "Spectrum"}], ",", " ", 
     RowBox[{
      ButtonBox[
       RowBox[{"Page", " ", "8"}],
       BaseStyle->"Hyperlink",
       ButtonData->{
         URL["https://arxiv.org/pdf/1904.01124v1.pdf#page=8"], None},
       ButtonNote->"https://arxiv.org/pdf/1904.01124v1.pdf#page=8"], " ", 
      "in", " ", 
      ButtonBox[
       RowBox[{"[", 
        RowBox[{"arXiv", ":", "1904.01124"}], "]"}],
       BaseStyle->"Hyperlink",
       ButtonData->{
         URL["https://arxiv.org/pdf/1904.01124v1.pdf"], None},
       ButtonNote->"https://arxiv.org/pdf/1904.01124v1.pdf"]}]}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PauliSpectrum", "[", " ", "vector_", "]"}], ":=", 
     RowBox[{
      RowBox[{"PauliSpectrum", "[", "vector", "]"}], "=", " ", 
      RowBox[{"Union", "@", 
       RowBox[{"ParallelTable", "[", " ", 
        RowBox[{
         RowBox[{"Abs", "@", 
          RowBox[{"ObservableExpectation", "[", 
           RowBox[{"vector", ",", 
            RowBox[{"PauliFromInteger", "[", 
             RowBox[{"k", ",", 
              RowBox[{"Qubits", "[", "vector", "]"}]}], "]"}]}], " ", "]"}]}],
          ",", " ", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{
            RowBox[{"4", "^", 
             RowBox[{"Qubits", "[", "vector", "]"}]}], "-", "1"}]}], "}"}]}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"7", "-", 
     RowBox[{
     "8.", " ", "Version", " ", "of", " ", "IntegerExponent", " ", "function",
       " ", "extended", " ", "to", " ", "rational", " ", "numbers"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IntegerExponentForRationals", "[", " ", 
      RowBox[{"a_Rational", ",", "base_Integer"}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"IntegerExponent", "[", 
       RowBox[{
        RowBox[{"Numerator", "[", "a", "]"}], ",", "base"}], "]"}], "-", 
      RowBox[{"IntegerExponent", "[", 
       RowBox[{
        RowBox[{"Denominator", "[", "a", "]"}], ",", "base"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IntegerExponentForRationals", "[", " ", 
      RowBox[{"a_Integer", ",", "base_Integer"}], "]"}], ":=", "  ", 
     RowBox[{"IntegerExponent", "[", 
      RowBox[{"a", ",", "base"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"9", "-", 
      RowBox[{"10.", " ", "Computes", " ", "normalized", " ", "2"}], "-", 
      RowBox[{"adic", " ", "valuation", " ", 
       SubscriptBox["v", "2"], " ", "for", " ", "integers", " ", "and", " ", 
       "rationals"}]}], ",", " ", 
     RowBox[{
      ButtonBox[
       RowBox[{"Page", " ", "26"}],
       BaseStyle->"Hyperlink",
       ButtonData->{
         URL["https://arxiv.org/pdf/1904.01124v1.pdf#page=26"], None},
       ButtonNote->"https://arxiv.org/pdf/1904.01124v1.pdf#page=26"], " ", 
      "in", " ", 
      ButtonBox[
       RowBox[{"[", 
        RowBox[{"arXiv", ":", "1904.01124"}], "]"}],
       BaseStyle->"Hyperlink",
       ButtonData->{
         URL["https://arxiv.org/pdf/1904.01124v1.pdf"], None},
       ButtonNote->"https://arxiv.org/pdf/1904.01124v1.pdf"]}]}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v2", "[", "number_Rational", "]"}], ":=", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"number", "\[Equal]", "0"}], ",", 
       FormBox["\[Infinity]",
        TraditionalForm], ",", " ", 
       RowBox[{"IntegerExponentForRationals", " ", "[", " ", 
        RowBox[{"number", ",", "2"}], " ", "]"}]}], "  ", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v2", "[", "number_Integer", "]"}], ":=", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"number", "\[Equal]", "0"}], ",", 
       FormBox["\[Infinity]",
        TraditionalForm], ",", " ", 
       RowBox[{"IntegerExponent", "[", 
        RowBox[{"number", ",", "2"}], "]"}]}], " ", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "11.", " ", "Degree", " ", "of", " ", "minimal", " ", "polynomial", " ", 
     "that", " ", "defines", " ", "an", " ", "algebraic", " ", "number"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "AlgebraicNumberPolynomialDegree", "[", " ", "number_AlgebraicNumber", 
      "]"}], ":=", " ", 
     RowBox[{"Exponent", "[", 
      RowBox[{
       RowBox[{"MinimalPolynomial", "[", 
        RowBox[{"number", ",", "y"}], "]"}], ",", "y"}], "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"12.", " ", "Normalized", " ", "2"}], "-", 
      RowBox[{"adic", " ", "valuation", " ", 
       SubscriptBox["v", "2"], " ", "for", " ", "algebraic", " ", 
       "numbers"}]}], ",", " ", 
     RowBox[{"equivalent", " ", "to", " ", 
      RowBox[{"Eq", ".", 
       RowBox[{"(", "38", ")"}]}], " ", "on", " ", 
      ButtonBox[
       RowBox[{"Page", " ", "49"}],
       BaseStyle->"Hyperlink",
       ButtonData->{
         URL["https://arxiv.org/pdf/1904.01124v1.pdf#page=49"], None},
       ButtonNote->"https://arxiv.org/pdf/1904.01124v1.pdf#page=49"], " ", 
      "in", " ", 
      ButtonBox[
       RowBox[{"[", 
        RowBox[{"arXiv", ":", "1904.01124"}], "]"}],
       BaseStyle->"Hyperlink",
       ButtonData->{
         URL["https://arxiv.org/pdf/1904.01124v1.pdf"], None},
       ButtonNote->"https://arxiv.org/pdf/1904.01124v1.pdf"]}]}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v2", "[", " ", "number_AlgebraicNumber", " ", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"v2", "[", "number", "]"}], "=", 
      RowBox[{
       RowBox[{"IntegerExponentForRationals", "[", 
        RowBox[{
         RowBox[{"AlgebraicNumberNorm", "[", "number", "]"}], ",", "2"}], 
        "]"}], " ", "/", " ", 
       RowBox[{"AlgebraicNumberPolynomialDegree", "[", "number", "]"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"13.", " ", "Dyadic", " ", "monotone", " ", 
      SubscriptBox["\[Mu]", "2"]}], ",", " ", 
     RowBox[{
      ButtonBox[
       RowBox[{"Page", " ", "26"}],
       BaseStyle->"Hyperlink",
       ButtonData->{
         URL["https://arxiv.org/pdf/1904.01124v1.pdf#page=26"], None},
       ButtonNote->"https://arxiv.org/pdf/1904.01124v1.pdf#page=26"], " ", 
      "in", " ", 
      ButtonBox[
       RowBox[{"[", 
        RowBox[{"arXiv", ":", "1904.01124"}], "]"}],
       BaseStyle->"Hyperlink",
       ButtonData->{
         URL["https://arxiv.org/pdf/1904.01124v1.pdf"], None},
       ButtonNote->"https://arxiv.org/pdf/1904.01124v1.pdf"]}]}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "adding", " ", "v2", " ", "of", " ", "the", " ", "vector", " ", "norm", 
     " ", "squared", " ", "to", " ", "allow", " ", "for", " ", "unnormalized",
      " ", "states"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"EnsureNumeric", "[", "value_", "]"}], ":=", 
     RowBox[{"EnsureProperty", "[", 
      RowBox[{
      "value", ",", "NumericQ", ",", 
       "\"\<EnsureNumeric: Argument must be a numeric value\>\""}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mu2", "[", "vector_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Max", "@", " ", 
       RowBox[{"ParallelMap", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"v2", "[", 
            RowBox[{"ToNumberField", "[", "#", "]"}], "]"}]}], "&"}], ",", 
         RowBox[{"PauliSpectrum", "[", 
          RowBox[{"EnsureNumeric", "/@", "vector"}], "]"}]}], " ", "]"}]}], 
      "+", " ", 
      RowBox[{"v2", "@", 
       RowBox[{"VectorNorm", "[", "vector", "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"14.", " ", "Nullity", " ", "\[Nu]"}], ",", " ", 
     RowBox[{
      ButtonBox[
       RowBox[{"Page", " ", "7"}],
       BaseStyle->"Hyperlink",
       ButtonData->{
         URL["https://arxiv.org/pdf/1904.01124v1.pdf#page=7"], None},
       ButtonNote->"https://arxiv.org/pdf/1904.01124v1.pdf#page=7"], " ", 
      "in", " ", 
      ButtonBox[
       RowBox[{"[", 
        RowBox[{"arXiv", ":", "1904.01124"}], "]"}],
       BaseStyle->"Hyperlink",
       ButtonData->{
         URL["https://arxiv.org/pdf/1904.01124v1.pdf"], None},
       ButtonNote->"https://arxiv.org/pdf/1904.01124v1.pdf"]}]}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nu", "[", "vector_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Qubits", "[", 
        RowBox[{"EnsureNumeric", "/@", "vector"}], "]"}], "-", 
       RowBox[{"StrictIntegerExponent", "[", 
        RowBox[{"#", ",", "2"}], "]"}]}], "&"}], "@", "\[IndentingNewLine]", 
     RowBox[{"ParallelSum", "[", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Boole", "[", " ", 
        RowBox[{
         RowBox[{"Abs", "@", 
          RowBox[{"ObservableExpectation", "[", 
           RowBox[{"vector", ",", 
            RowBox[{"PauliFromInteger", "[", 
             RowBox[{"k", ",", 
              RowBox[{"Qubits", "[", "vector", "]"}]}], "]"}]}], " ", "]"}]}],
          "\[Equal]", 
         RowBox[{"VectorNorm", "[", "vector", "]"}]}], " ", "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{
          RowBox[{"4", "^", 
           RowBox[{"Qubits", "[", "vector", "]"}]}], "-", "1"}]}], "}"}]}], 
      " ", "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7436963832074165`*^9, 3.7436964000479717`*^9}, {
   3.7436964303182015`*^9, 3.7436964867897153`*^9}, {3.7436970336564846`*^9, 
   3.7436970471925774`*^9}, {3.743697832600402*^9, 3.7436978347971287`*^9}, {
   3.743697874077835*^9, 3.7436979072280416`*^9}, {3.7436995812139235`*^9, 
   3.7436995814442782`*^9}, {3.743700101474793*^9, 3.7437001428829827`*^9}, {
   3.7437001830150294`*^9, 3.7437001846830716`*^9}, {3.7437004485144634`*^9, 
   3.7437004607790475`*^9}, {3.7437022345041714`*^9, 3.743702234968934*^9}, {
   3.743703111999052*^9, 3.7437031127935834`*^9}, {3.743703187727489*^9, 
   3.743703188126461*^9}, {3.743703304935334*^9, 3.7437034023243427`*^9}, {
   3.743703616956402*^9, 3.7437036865211678`*^9}, {3.743703835447781*^9, 
   3.743703841001727*^9}, 3.74370421647104*^9, {3.743704310774042*^9, 
   3.7437043317133627`*^9}, {3.7437044659708586`*^9, 
   3.7437045026377115`*^9}, {3.743704570455899*^9, 3.743704574347428*^9}, {
   3.7437046072006316`*^9, 3.743704703287472*^9}, {3.7437047618478093`*^9, 
   3.743704786767774*^9}, {3.743704839588145*^9, 3.7437048447084217`*^9}, {
   3.7437052151731887`*^9, 3.7437052169633217`*^9}, {3.743706169771014*^9, 
   3.743706251431707*^9}, {3.743767892797745*^9, 3.7437679175876265`*^9}, {
   3.7456896152341166`*^9, 3.7456896364048257`*^9}, {3.745689858978053*^9, 
   3.7456900160633583`*^9}, {3.7456900989861956`*^9, 3.745690099094077*^9}, {
   3.7456901599068127`*^9, 3.7456903079556336`*^9}, {3.745690349579088*^9, 
   3.7456907396639967`*^9}, {3.7456908970781717`*^9, 
   3.7456909232521896`*^9}, {3.7456909623407993`*^9, 
   3.7456909812653017`*^9}, {3.7456910137101107`*^9, 3.7456915474166155`*^9}, 
   3.745691587756686*^9, {3.745691636643324*^9, 3.7456916539598713`*^9}, {
   3.745691767368045*^9, 3.7456919215658817`*^9}, {3.745691977876315*^9, 
   3.745692009423813*^9}, {3.745692113598586*^9, 3.745692159190874*^9}, {
   3.745692253496875*^9, 3.745692254135685*^9}, 3.7456924229550753`*^9, {
   3.745692495202957*^9, 3.7456925708710966`*^9}, {3.745692647272335*^9, 
   3.7456926484903183`*^9}, {3.7456927770184083`*^9, 3.745692817196354*^9}, {
   3.7456932327156568`*^9, 3.745693323684992*^9}, {3.7456934547624345`*^9, 
   3.7456935195721197`*^9}, {3.7456937206988964`*^9, 3.745693723509433*^9}, {
   3.7456949488723145`*^9, 3.7456949842575502`*^9}, {3.745696673613056*^9, 
   3.7456968154490805`*^9}, {3.7632458324318147`*^9, 3.763245833034834*^9}, {
   3.7632458702278895`*^9, 3.7632461595858545`*^9}, {3.7632462041293254`*^9, 
   3.763246375125743*^9}, {3.7632466231048713`*^9, 3.7632466238989215`*^9}, {
   3.7632468146994314`*^9, 3.7632468328594365`*^9}, {3.763247426460823*^9, 
   3.763247472299349*^9}, {3.7632498411731462`*^9, 3.7632498500364957`*^9}, {
   3.7632527814354534`*^9, 3.7632527965989256`*^9}, {3.763252867309134*^9, 
   3.763252896827056*^9}, 3.763253034349346*^9, {3.7632531119017506`*^9, 
   3.7632531548841286`*^9}, {3.7633034342234516`*^9, 
   3.7633034432466116`*^9}, {3.763303520636591*^9, 3.7633035573866315`*^9}, {
   3.7633036417025037`*^9, 3.7633036485583873`*^9}, 3.763304533761446*^9, {
   3.763305521716753*^9, 3.7633055537248764`*^9}, {3.7633058353971972`*^9, 
   3.7633058573300247`*^9}, {3.7633058900097933`*^9, 3.763305944662842*^9}, {
   3.763306357267111*^9, 3.7633063704881773`*^9}, {3.763306426240712*^9, 
   3.7633064421620045`*^9}, {3.7633066079775324`*^9, 
   3.7633066100627017`*^9}, {3.7633066682644463`*^9, 3.763306685604851*^9}, {
   3.7633067738410463`*^9, 3.7633067910784545`*^9}, {3.7633068217459526`*^9, 
   3.7633068253092403`*^9}, {3.7633071500329375`*^9, 3.763307173212819*^9}, {
   3.7633072134606185`*^9, 3.76330722231334*^9}, {3.7633115415064178`*^9, 
   3.7633115823035297`*^9}, {3.763311646295038*^9, 3.763311646375044*^9}, {
   3.7633116953106813`*^9, 3.763311758305137*^9}, {3.7633118777847004`*^9, 
   3.7633119083493695`*^9}, {3.763312002507063*^9, 3.76331203184768*^9}, {
   3.763312066618591*^9, 3.7633121769396315`*^9}, {3.7633122147987175`*^9, 
   3.763312260120206*^9}, {3.76331252014952*^9, 3.763312533296234*^9}, {
   3.763312806469026*^9, 3.7633128163905697`*^9}, {3.7633129724348717`*^9, 
   3.7633130114780188`*^9}, {3.7633135588275065`*^9, 
   3.7633135624026327`*^9}, {3.763320315815439*^9, 3.763320419405723*^9}, {
   3.763320452986788*^9, 3.7633204940806847`*^9}, {3.763320542622221*^9, 
   3.763320602244114*^9}, {3.7633206466414547`*^9, 3.7633207557244015`*^9}, {
   3.7633261205703764`*^9, 3.7633261414358935`*^9}, {3.763326220214815*^9, 
   3.7633262224848623`*^9}, {3.763326420046298*^9, 3.763326618144127*^9}, {
   3.7633266714724283`*^9, 3.7633267084253316`*^9}, {3.7633267781197505`*^9, 
   3.7633268793572206`*^9}, 3.7633270196697073`*^9, 3.763327073019017*^9, {
   3.763327123327252*^9, 3.763327158832122*^9}, {3.7633275819889603`*^9, 
   3.7633275966323214`*^9}, 3.763328507313036*^9, {3.7633289888092422`*^9, 
   3.763329000359508*^9}, {3.763329130152621*^9, 3.763329164762415*^9}, {
   3.763329246235346*^9, 3.7633292720129204`*^9}, {3.7633293917854853`*^9, 
   3.763329392304495*^9}, {3.7633294282663713`*^9, 3.763329452088914*^9}, {
   3.763329600463208*^9, 3.7633296569314933`*^9}, {3.763329687830515*^9, 
   3.763329704979896*^9}, {3.763329786073765*^9, 3.7633298248326545`*^9}, {
   3.7633302365501003`*^9, 3.763330374219194*^9}, {3.7633304299654655`*^9, 
   3.763330432325515*^9}, {3.7633347470051684`*^9, 3.763334752728426*^9}, {
   3.7633347936788845`*^9, 3.763335051992174*^9}, {3.763335551128256*^9, 
   3.7633355514772987`*^9}, {3.7633357704712915`*^9, 3.763335779678475*^9}, 
   3.7633362104037523`*^9, {3.763336252268095*^9, 3.7633362524221125`*^9}, {
   3.763336817356826*^9, 3.7633368834449577`*^9}, {3.7633370655528994`*^9, 
   3.763337156250086*^9}, {3.7633825876163387`*^9, 3.763382640551044*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Some states we compute ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]", "2"], TraditionalForm]]],
 " and \[Nu] of"
}], "Section",
 CellChangeTimes->{{3.743702112333707*^9, 3.7437021479305525`*^9}, {
   3.763246903211305*^9, 3.763246910414708*^9}, 3.7632501849846463`*^9, {
   3.763252090878899*^9, 3.763252092459891*^9}, {3.763313097400879*^9, 
   3.763313099978013*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FourierState", "[", 
    RowBox[{"n_Integer", ",", "j_Integer"}], "]"}], " ", ":=", " ", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"Exp", "[", " ", 
      RowBox[{"2", "I", " ", "Pi", " ", "k", " ", 
       RowBox[{"j", " ", "/", 
        RowBox[{"2", " ", "^", "n"}]}]}], "]"}], " ", ",", " ", 
     RowBox[{"{", " ", 
      RowBox[{"k", ",", "0", ",", 
       RowBox[{
        RowBox[{"2", "^", "n"}], "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QuantumFourierTransform", "[", "n_Integer", " ", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"FourierState", "[", 
      RowBox[{"n", ",", "k"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", 
       RowBox[{
        RowBox[{"2", "^", "n"}], "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HammingWeightOneState", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"SparseArray", "[", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", "^", "n"}], " ", "}"}]}], "]"}], "&"}], "@", " ", 
     RowBox[{"Reap", "@", 
      RowBox[{"Table", "[", " ", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Total", "@", " ", 
            RowBox[{"IntegerDigits", "[", 
             RowBox[{"k", ",", "2"}], "]"}]}], "\[Equal]", " ", "1"}], " ", 
          ",", 
          RowBox[{"Sow", "[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], " ", "\[Rule]", " ", "1"}], "]"}], ",", 
          "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{
           RowBox[{"2", "^", " ", "n"}], " ", "-", "1"}]}], "}"}]}], 
       "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"|", 
    RowBox[{
     FormBox[
      RowBox[{
       SuperscriptBox["C", 
        RowBox[{"n", "-", "1"}]], 
       SuperscriptBox["Z", 
        SuperscriptBox["2", 
         RowBox[{"-", "d"}]]]}],
      TraditionalForm], ">", " ", 
     RowBox[{
     "where", " ", "n", " ", "is", " ", "the", " ", "number", " ", "of", " ", 
      "qubits"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CRootOfZState", "[", 
     RowBox[{"d_Integer", ",", "qubits_Integer"}], "]"}], ":=", 
    RowBox[{"Table", "[", " ", 
     RowBox[{
      RowBox[{"If", "[", " ", 
       RowBox[{
        RowBox[{"k", " ", "\[Equal]", " ", 
         RowBox[{"2", "^", "qubits"}]}], ",", 
        RowBox[{"Exp", "[", " ", 
         RowBox[{"I", " ", 
          RowBox[{"Pi", " ", "/", 
           RowBox[{"2", " ", "^", "d"}]}]}], " ", "]"}], ",", "1"}], "]"}], 
      " ", ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"2", "^", "qubits"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"T", " ", "gate"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", " ", "=", 
    RowBox[{"MatrixExp", "[", " ", 
     RowBox[{"I", " ", "Pi", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Id", " ", "-", " ", "Z"}], ")"}], "/", "8"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Tensor", " ", "power", " ", "of", " ", "a", " ", "given", " ", "matrix", 
    " ", "on", " ", "totalQubits", " ", "qubits"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TensorPower", "[", 
     RowBox[{"matrix_List", ",", " ", "totalQubits_Integer"}], "]"}], ":=", 
    " ", 
    RowBox[{"KroneckerProduct", "@@", 
     RowBox[{"Table", "[", " ", 
      RowBox[{"matrix", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "totalQubits"}], "}"}]}], "]"}]}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"W", " ", "states", " ", "as", " ", "defined", " ", "on", " ", 
    ButtonBox[
     RowBox[{"Page", " ", "12"}],
     BaseStyle->"Hyperlink",
     ButtonData->{
       URL["https://arxiv.org/pdf/1904.01124v1.pdf#page=12"], None},
     ButtonNote->"https://arxiv.org/pdf/1904.01124v1.pdf#page=12"], " ", "of",
     " ", 
    ButtonBox[
     RowBox[{"[", 
      RowBox[{"arXiv", ":", "1904.01124"}], "]"}],
     BaseStyle->"Hyperlink",
     ButtonData->{
       URL["https://arxiv.org/pdf/1904.01124v1.pdf"], None},
     ButtonNote->"https://arxiv.org/pdf/1904.01124v1.pdf"]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WState", "[", "n_", "]"}], ":=", 
    RowBox[{"Diagonal", "[", " ", 
     RowBox[{
      RowBox[{"TensorPower", "[", 
       RowBox[{"T", ",", "n"}], "]"}], ".", 
      RowBox[{"MatrixExp", "[", " ", 
       RowBox[{"I", " ", "Pi", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"TensorPower", "[", 
            RowBox[{"Id", ",", "n"}], "]"}], "-", " ", 
           RowBox[{"TensorPower", "[", 
            RowBox[{"Z", ",", "n"}], "]"}]}], ")"}], "/", "8"}]}], "]"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Multiply", " ", "controlled", " ", "Z", " ", "state", " ", "on", " ", 
    "totalQubits", " ", "qubits", " ", "with", " ", "controlled", " ", "Z", 
    " ", "gate", " ", "acting", " ", "on", " ", "subset", " ", "of", " ", 
    "qubits", " ", "given", " ", "by", " ", "targets"}], " ", "*)"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultiCZState", "[", 
     RowBox[{"targets_List", ",", "totalQubits_Integer"}], "]"}], " ", ":=", 
    " ", 
    RowBox[{"Table", "[", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"Fold", "[", 
        RowBox[{"Times", ",", 
         RowBox[{
          RowBox[{"IntegerDigits", "[", " ", 
           RowBox[{"k", ",", "2", ",", " ", "totalQubits"}], "]"}], " ", "[", 
          RowBox[{"[", "targets", "]"}], "]"}]}], "]"}]}], " ", ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{
         RowBox[{"2", "^", "totalQubits"}], "-", "1"}]}], "}"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Modular", " ", "adder", " ", "matrix"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ModularAddBits", "[", " ", 
     RowBox[{"a_List", " ", ",", " ", "b_List"}], " ", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"a", " ", "~", "Join", "~", 
       RowBox[{"IntegerDigits", "[", 
        RowBox[{"#", ",", "2", ",", 
         RowBox[{"Length", "[", "a", "]"}]}], "]"}]}], "&"}], "@", " ", 
     RowBox[{"Mod", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"FromDigits", "[", "a", "]"}], " ", "+", 
        RowBox[{"FromDigits", "[", "b", "]"}]}], ",", " ", 
       RowBox[{"2", "^", 
        RowBox[{"Length", "[", "a", "]"}]}]}], "]"}]}]}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ModularAdder", "[", " ", "numQubits_Integer", " ", "]"}], ":=", 
   " ", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k", " ", ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"FromDigits", "[", 
               RowBox[{"#", ",", "2"}], "]"}]}], "&"}], "@", " ", 
            RowBox[{"ModularAddBits", "[", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "numQubits"}], " ", "]"}], "]"}], ",", 
              RowBox[{"#", "[", 
               RowBox[{"[", " ", 
                RowBox[{
                 RowBox[{"numQubits", "+", "1"}], ";;", 
                 RowBox[{"2", " ", "numQubits"}]}], "]"}], "]"}]}], " ", 
             "]"}]}], "&"}], " ", "@", "   ", 
          RowBox[{"IntegerDigits", "[", 
           RowBox[{
            RowBox[{"k", "-", "1"}], ",", "2", ",", 
            RowBox[{"2", "numQubits"}]}], "]"}]}]}], "}"}], "\[Rule]", " ", 
       "1"}], ",", "\[IndentingNewLine]", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{"2", " ", "numQubits"}], ")"}]}]}], "}"}]}], " ", "]"}], "//",
     "SparseArray"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.743700264179477*^9, 3.743700318403881*^9}, {
   3.7437016745780253`*^9, 3.743701754896224*^9}, {3.743701864611354*^9, 
   3.7437018896123304`*^9}, {3.7437022408967495`*^9, 
   3.7437022577367387`*^9}, {3.7437025732710032`*^9, 3.743702575607071*^9}, {
   3.743705481983853*^9, 3.743705591448967*^9}, {3.7437652083735332`*^9, 
   3.743765218200227*^9}, {3.753556676357152*^9, 3.753556723945279*^9}, {
   3.7535569157150664`*^9, 3.75355704412961*^9}, {3.7632464933311663`*^9, 
   3.763246530937801*^9}, {3.763246638160701*^9, 3.763246645246108*^9}, {
   3.763246856260727*^9, 3.763246893529809*^9}, {3.763247062599785*^9, 
   3.7632471298334846`*^9}, {3.7632481004289265`*^9, 3.763248122895822*^9}, {
   3.763249430875824*^9, 3.763249683033859*^9}, {3.763249728928686*^9, 
   3.763249830603731*^9}, {3.7632499243004603`*^9, 3.763250046777336*^9}, 
   3.763250180965495*^9, {3.7632502369767237`*^9, 3.7632502904338427`*^9}, {
   3.763250325206234*^9, 3.7632506769070234`*^9}, {3.76325149826645*^9, 
   3.7632515405779324`*^9}, {3.763251592531536*^9, 3.7632516429810205`*^9}, {
   3.7632517947637124`*^9, 3.7632518323828726`*^9}, {3.763251863815852*^9, 
   3.7632519289564795`*^9}, {3.763296283246028*^9, 3.7632963173867693`*^9}, {
   3.7632963789241548`*^9, 3.763296379436162*^9}, {3.7633036782312136`*^9, 
   3.7633036968256025`*^9}, {3.7633039917226796`*^9, 
   3.7633040028201103`*^9}, {3.7633041507468643`*^9, 3.763304196293762*^9}, {
   3.763304236646939*^9, 3.7633042607421217`*^9}, {3.763304369820318*^9, 
   3.7633043771022415`*^9}, {3.7633052368032146`*^9, 
   3.7633052454283233`*^9}, {3.7633197852785387`*^9, 
   3.7633198329640503`*^9}, {3.7633201725548673`*^9, 
   3.7633201932065244`*^9}, {3.7633207943134437`*^9, 3.763320804291713*^9}, 
   3.7633208881735215`*^9, {3.7633210848935347`*^9, 3.7633210967168417`*^9}, {
   3.7633264689344873`*^9, 3.763326473510599*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Values of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]", "2"], TraditionalForm]]],
 " and \[Nu] that can be computed reasonably fast "
}], "Section",
 CellChangeTimes->{{3.743702158842476*^9, 3.7437021660077906`*^9}, 
   3.743702217598652*^9, {3.7632467872259235`*^9, 3.763246796798433*^9}, {
   3.76330627746253*^9, 3.763306301360536*^9}, {3.763313078368834*^9, 
   3.7633130915295496`*^9}, {3.763320019924004*^9, 3.7633200245321503`*^9}}],

Cell["\<\
Performance is reasonably good for the states on up to 7 qubits, 8-10 qubits \
are still doable\
\>", "Text",
 CellChangeTimes->{{3.76332003712455*^9, 3.763320066889493*^9}, 
   3.76332149796815*^9, 3.763327368190214*^9, {3.763328126596908*^9, 
   3.7633281349330974`*^9}}],

Cell[CellGroupData[{

Cell["Multiply-controlled dyadic roots of Z states", "Subsection",
 CellChangeTimes->{{3.74569622295759*^9, 3.745696250668191*^9}, {
  3.763246438878245*^9, 3.7632464676148033`*^9}, {3.7632485612134895`*^9, 
  3.7632485612134895`*^9}, {3.763310845002675*^9, 3.7633108493049116`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CRootOfZTable", "[", " ", 
   RowBox[{
   "dMax_", ",", " ", "qubitMax_", "  ", ",", "monotone_", ",", " ", 
    "name_"}], " ", "]"}], ":=", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "name", "<>", 
       "\"\<(\!\(\*SuperscriptBox[\(C\), \(n - 1\)]\)\!\(\*SuperscriptBox[\(Z\
\), SuperscriptBox[\(2\), \(-d\)]]\))\>\""}], "}"}], " ", "~", "Join", "~", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\"\<n=\>\"", "<>", 
        RowBox[{"ToString", "[", "q", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "1", ",", "qubitMax"}], "}"}]}], "]"}]}], "}"}], 
   "~", "Join", "~", "\[IndentingNewLine]", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<d=\>\"", "<>", 
        RowBox[{"ToString", "[", "d", "]"}]}], "}"}], "~", "Join", "~", " ", 
      RowBox[{"Table", "[", " ", 
       RowBox[{
        RowBox[{"monotone", "[", 
         RowBox[{"CRootOfZState", "[", 
          RowBox[{"d", ",", "q"}], "]"}], " ", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"q", ",", "1", ",", "qubitMax"}], " ", "}"}]}], " ", "]"}]}],
      " ", ",", " ", 
     RowBox[{"{", 
      RowBox[{"d", ",", "0", ",", "dMax"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CRootOfZTable", "[", 
    RowBox[{
    "6", ",", "5", ",", "mu2", " ", ",", 
     "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)\>\""}], "]"}], "//", 
   "FramedGrid"}], "//", "WithTime"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CRootOfZTable", "[", 
    RowBox[{
    "1", ",", "7", ",", "mu2", " ", ",", 
     "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)\>\""}], "]"}], "//", 
   "FramedGrid"}], "//", "WithTime"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CRootOfZTable", "[", 
    RowBox[{"6", ",", "5", ",", " ", "nu", ",", "\"\<\[Nu]\>\""}], "]"}], "//",
    "FramedGrid"}], "//", "WithTime"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CRootOfZTable", "[", 
    RowBox[{"1", ",", "6", ",", "nu", " ", ",", "\"\<\[Nu]\>\""}], "]"}], "//",
    "FramedGrid"}], "//", "WithTime"}]}], "Input",
 CellChangeTimes->{{3.745693820276413*^9, 3.7456939327600317`*^9}, {
   3.7456939659617057`*^9, 3.7456939719021053`*^9}, 3.7456940226796255`*^9, {
   3.7456941736922646`*^9, 3.745694178548394*^9}, {3.745694233572363*^9, 
   3.7456942336769686`*^9}, {3.745694285578905*^9, 3.74569463148127*^9}, {
   3.7456946687389383`*^9, 3.7456949121959686`*^9}, {3.7456951854407215`*^9, 
   3.745695190781686*^9}, {3.745695284514635*^9, 3.7456952899481697`*^9}, {
   3.7456953417563715`*^9, 3.745695344556447*^9}, {3.745696190566193*^9, 
   3.7456962023315516`*^9}, {3.7456962829694757`*^9, 3.74569629139964*^9}, 
   3.745696385790578*^9, {3.763246401652201*^9, 3.763246404434355*^9}, 
   3.7632464814085026`*^9, {3.763246597204445*^9, 3.7632465974444547`*^9}, {
   3.763246653788562*^9, 3.7632467237484245`*^9}, {3.763248480865288*^9, 
   3.7632485648026304`*^9}, {3.763248611060743*^9, 3.763248611351756*^9}, {
   3.7632486428670177`*^9, 3.7632486727812085`*^9}, {3.7632487253113422`*^9, 
   3.76324872728238*^9}, {3.7632488116197433`*^9, 3.7632488128707905`*^9}, 
   3.7632489604797983`*^9, {3.7632490055716043`*^9, 3.7632490421264644`*^9}, {
   3.7632494068068647`*^9, 3.76324941363413*^9}, {3.763252345573823*^9, 
   3.763252359940279*^9}, {3.7632524808690777`*^9, 3.7632524811060905`*^9}, {
   3.763252594631628*^9, 3.7632525948726187`*^9}, {3.7633060377709074`*^9, 
   3.7633061169319863`*^9}, 3.763306187974139*^9, {3.7633062738252373`*^9, 
   3.7633062748733225`*^9}, {3.7633064912140083`*^9, 3.763306571048515*^9}, {
   3.763313280769119*^9, 3.76331328090211*^9}, {3.763313735847578*^9, 
   3.7633137414958115`*^9}, {3.763314191365834*^9, 3.76331419552699*^9}, {
   3.7633142592516193`*^9, 3.7633142860346527`*^9}, {3.763314400094207*^9, 
   3.763314411996686*^9}, {3.763321362078294*^9, 3.7633213621863055`*^9}, {
   3.763321464800269*^9, 3.763321471648451*^9}, {3.7633273161279554`*^9, 
   3.76332735697495*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 2.85938 seconds.\"\>"},
    {
     TagBox[GridBox[{
        {"\<\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(2\\)]\\)(\\!\\(\\*SuperscriptBox[\\(C\\), \\(n - \
1\\)]\\)\\!\\(\\*SuperscriptBox[\\(Z\\), SuperscriptBox[\\(2\\), \
\\(-d\\)]]\\))\"\>", "\<\"n=1\"\>", "\<\"n=2\"\>", "\<\"n=3\"\>", \
"\<\"n=4\"\>", "\<\"n=5\"\>"},
        {"\<\"d=0\"\>", "0", "0", "1", "2", "3"},
        {"\<\"d=1\"\>", "0", "1", "2", "3", "4"},
        {"\<\"d=2\"\>", 
         FractionBox["1", "2"], 
         FractionBox["3", "2"], 
         FractionBox["5", "2"], 
         FractionBox["7", "2"], 
         FractionBox["9", "2"]},
        {"\<\"d=3\"\>", 
         FractionBox["3", "4"], 
         FractionBox["7", "4"], 
         FractionBox["11", "4"], 
         FractionBox["15", "4"], 
         FractionBox["19", "4"]},
        {"\<\"d=4\"\>", 
         FractionBox["7", "8"], 
         FractionBox["15", "8"], 
         FractionBox["23", "8"], 
         FractionBox["31", "8"], 
         FractionBox["39", "8"]},
        {"\<\"d=5\"\>", 
         FractionBox["15", "16"], 
         FractionBox["31", "16"], 
         FractionBox["47", "16"], 
         FractionBox["63", "16"], 
         FractionBox["79", "16"]},
        {"\<\"d=6\"\>", 
         FractionBox["31", "32"], 
         FractionBox["63", "32"], 
         FractionBox["95", "32"], 
         FractionBox["127", "32"], 
         FractionBox["159", "32"]}
       },
       AutoDelete->False,
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.763252611459136*^9, 3.7632528170645647`*^9, 3.763253058913104*^9, 
   3.7632540921327314`*^9, 3.7633036028014765`*^9, 3.7633036683319197`*^9, 
   3.7633037139338074`*^9, 3.763304437203994*^9, 3.7633046697089596`*^9, 
   3.763305567817685*^9, {3.7633061829124813`*^9, 3.7633061930087824`*^9}, {
   3.763306531750312*^9, 3.763306572890661*^9}, 3.763306615911172*^9, 
   3.7633066944545646`*^9, 3.7633072442907815`*^9, 3.7633083302546234`*^9, 
   3.7633132284002433`*^9, 3.7633134775242453`*^9, 3.7633135718660135`*^9, 
   3.763314306008438*^9, 3.763314413533739*^9, 3.763314506384454*^9, 
   3.7633161001791677`*^9, 3.7633211730771923`*^9, 3.763321394999337*^9, 
   3.7633214799456635`*^9, 3.7633217425017614`*^9, 3.763326895902625*^9, 
   3.763327101157703*^9, 3.7633271672423153`*^9, {3.7633272102223573`*^9, 
   3.763327234828964*^9}, {3.7633273255831738`*^9, 3.7633273588459845`*^9}, 
   3.7633279007632074`*^9, 3.7633280651019783`*^9, 3.763328522292371*^9, 
   3.763329338530692*^9, 3.7633304607209034`*^9, 3.7633350802427807`*^9, 
   3.763335184286031*^9, 3.7633361656460285`*^9, 3.763336235173901*^9, {
   3.7633362907780085`*^9, 3.7633363096644163`*^9}, 3.763336570859806*^9, {
   3.7633369140243096`*^9, 3.7633369283681345`*^9}, 3.7633369715607853`*^9, 
   3.7633371712476377`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 0.671875 seconds.\"\>"},
    {
     TagBox[GridBox[{
        {"\<\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(2\\)]\\)(\\!\\(\\*SuperscriptBox[\\(C\\), \\(n - \
1\\)]\\)\\!\\(\\*SuperscriptBox[\\(Z\\), SuperscriptBox[\\(2\\), \
\\(-d\\)]]\\))\"\>", "\<\"n=1\"\>", "\<\"n=2\"\>", "\<\"n=3\"\>", \
"\<\"n=4\"\>", "\<\"n=5\"\>", "\<\"n=6\"\>", "\<\"n=7\"\>"},
        {"\<\"d=0\"\>", "0", "0", "1", "2", "3", "4", "5"},
        {"\<\"d=1\"\>", "0", "1", "2", "3", "4", "5", "6"}
       },
       AutoDelete->False,
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.763252611459136*^9, 3.7632528170645647`*^9, 3.763253058913104*^9, 
   3.7632540921327314`*^9, 3.7633036028014765`*^9, 3.7633036683319197`*^9, 
   3.7633037139338074`*^9, 3.763304437203994*^9, 3.7633046697089596`*^9, 
   3.763305567817685*^9, {3.7633061829124813`*^9, 3.7633061930087824`*^9}, {
   3.763306531750312*^9, 3.763306572890661*^9}, 3.763306615911172*^9, 
   3.7633066944545646`*^9, 3.7633072442907815`*^9, 3.7633083302546234`*^9, 
   3.7633132284002433`*^9, 3.7633134775242453`*^9, 3.7633135718660135`*^9, 
   3.763314306008438*^9, 3.763314413533739*^9, 3.763314506384454*^9, 
   3.7633161001791677`*^9, 3.7633211730771923`*^9, 3.763321394999337*^9, 
   3.7633214799456635`*^9, 3.7633217425017614`*^9, 3.763326895902625*^9, 
   3.763327101157703*^9, 3.7633271672423153`*^9, {3.7633272102223573`*^9, 
   3.763327234828964*^9}, {3.7633273255831738`*^9, 3.7633273588459845`*^9}, 
   3.7633279007632074`*^9, 3.7633280651019783`*^9, 3.763328522292371*^9, 
   3.763329338530692*^9, 3.7633304607209034`*^9, 3.7633350802427807`*^9, 
   3.763335184286031*^9, 3.7633361656460285`*^9, 3.763336235173901*^9, {
   3.7633362907780085`*^9, 3.7633363096644163`*^9}, 3.763336570859806*^9, {
   3.7633369140243096`*^9, 3.7633369283681345`*^9}, 3.7633369715607853`*^9, 
   3.763337174028986*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 0.734375 seconds.\"\>"},
    {
     TagBox[GridBox[{
        {"\<\"\[Nu](\\!\\(\\*SuperscriptBox[\\(C\\), \\(n - \
1\\)]\\)\\!\\(\\*SuperscriptBox[\\(Z\\), SuperscriptBox[\\(2\\), \
\\(-d\\)]]\\))\"\>", "\<\"n=1\"\>", "\<\"n=2\"\>", "\<\"n=3\"\>", \
"\<\"n=4\"\>", "\<\"n=5\"\>"},
        {"\<\"d=0\"\>", "0", "0", "3", "4", "5"},
        {"\<\"d=1\"\>", "0", "2", "3", "4", "5"},
        {"\<\"d=2\"\>", "1", "2", "3", "4", "5"},
        {"\<\"d=3\"\>", "1", "2", "3", "4", "5"},
        {"\<\"d=4\"\>", "1", "2", "3", "4", "5"},
        {"\<\"d=5\"\>", "1", "2", "3", "4", "5"},
        {"\<\"d=6\"\>", "1", "2", "3", "4", "5"}
       },
       AutoDelete->False,
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.763252611459136*^9, 3.7632528170645647`*^9, 3.763253058913104*^9, 
   3.7632540921327314`*^9, 3.7633036028014765`*^9, 3.7633036683319197`*^9, 
   3.7633037139338074`*^9, 3.763304437203994*^9, 3.7633046697089596`*^9, 
   3.763305567817685*^9, {3.7633061829124813`*^9, 3.7633061930087824`*^9}, {
   3.763306531750312*^9, 3.763306572890661*^9}, 3.763306615911172*^9, 
   3.7633066944545646`*^9, 3.7633072442907815`*^9, 3.7633083302546234`*^9, 
   3.7633132284002433`*^9, 3.7633134775242453`*^9, 3.7633135718660135`*^9, 
   3.763314306008438*^9, 3.763314413533739*^9, 3.763314506384454*^9, 
   3.7633161001791677`*^9, 3.7633211730771923`*^9, 3.763321394999337*^9, 
   3.7633214799456635`*^9, 3.7633217425017614`*^9, 3.763326895902625*^9, 
   3.763327101157703*^9, 3.7633271672423153`*^9, {3.7633272102223573`*^9, 
   3.763327234828964*^9}, {3.7633273255831738`*^9, 3.7633273588459845`*^9}, 
   3.7633279007632074`*^9, 3.7633280651019783`*^9, 3.763328522292371*^9, 
   3.763329338530692*^9, 3.7633304607209034`*^9, 3.7633350802427807`*^9, 
   3.763335184286031*^9, 3.7633361656460285`*^9, 3.763336235173901*^9, {
   3.7633362907780085`*^9, 3.7633363096644163`*^9}, 3.763336570859806*^9, {
   3.7633369140243096`*^9, 3.7633369283681345`*^9}, 3.7633369715607853`*^9, 
   3.7633371752831497`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 0.390625 seconds.\"\>"},
    {
     TagBox[GridBox[{
        {"\<\"\[Nu](\\!\\(\\*SuperscriptBox[\\(C\\), \\(n - \
1\\)]\\)\\!\\(\\*SuperscriptBox[\\(Z\\), SuperscriptBox[\\(2\\), \
\\(-d\\)]]\\))\"\>", "\<\"n=1\"\>", "\<\"n=2\"\>", "\<\"n=3\"\>", \
"\<\"n=4\"\>", "\<\"n=5\"\>", "\<\"n=6\"\>"},
        {"\<\"d=0\"\>", "0", "0", "3", "4", "5", "6"},
        {"\<\"d=1\"\>", "0", "2", "3", "4", "5", "6"}
       },
       AutoDelete->False,
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.763252611459136*^9, 3.7632528170645647`*^9, 3.763253058913104*^9, 
   3.7632540921327314`*^9, 3.7633036028014765`*^9, 3.7633036683319197`*^9, 
   3.7633037139338074`*^9, 3.763304437203994*^9, 3.7633046697089596`*^9, 
   3.763305567817685*^9, {3.7633061829124813`*^9, 3.7633061930087824`*^9}, {
   3.763306531750312*^9, 3.763306572890661*^9}, 3.763306615911172*^9, 
   3.7633066944545646`*^9, 3.7633072442907815`*^9, 3.7633083302546234`*^9, 
   3.7633132284002433`*^9, 3.7633134775242453`*^9, 3.7633135718660135`*^9, 
   3.763314306008438*^9, 3.763314413533739*^9, 3.763314506384454*^9, 
   3.7633161001791677`*^9, 3.7633211730771923`*^9, 3.763321394999337*^9, 
   3.7633214799456635`*^9, 3.7633217425017614`*^9, 3.763326895902625*^9, 
   3.763327101157703*^9, 3.7633271672423153`*^9, {3.7633272102223573`*^9, 
   3.763327234828964*^9}, {3.7633273255831738`*^9, 3.7633273588459845`*^9}, 
   3.7633279007632074`*^9, 3.7633280651019783`*^9, 3.763328522292371*^9, 
   3.763329338530692*^9, 3.7633304607209034`*^9, 3.7633350802427807`*^9, 
   3.763335184286031*^9, 3.7633361656460285`*^9, 3.763336235173901*^9, {
   3.7633362907780085`*^9, 3.7633363096644163`*^9}, 3.763336570859806*^9, {
   3.7633369140243096`*^9, 3.7633369283681345`*^9}, 3.7633369715607853`*^9, 
   3.763337176133255*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hamming weight 1 states", "Subsection",
 CellChangeTimes->{{3.74569622295759*^9, 3.745696250668191*^9}, {
  3.7456964031329393`*^9, 3.745696430664134*^9}, {3.745698796913992*^9, 
  3.745698798143989*^9}, {3.7632472041945763`*^9, 3.7632472043695855`*^9}, {
  3.7632479361453466`*^9, 3.76324793817743*^9}, {3.763248014337494*^9, 
  3.763248015824565*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "HammingWeightOneStateTableMu", "[", "  ", "qubitPowerMax_Integer", " ", 
   "]"}], ":=", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
      "\"\<# qubits\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)(HammingWght1)\>\""}], 
      "}"}], "}"}], "~", "Join", "~", "\[IndentingNewLine]", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "^", "q"}], ",", " ", 
        RowBox[{"mu2", "[", 
         RowBox[{"HammingWeightOneState", "[", 
          RowBox[{"2", "^", "q"}], "]"}], " ", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "qubitPowerMax"}], "}"}]}], 
     "\[IndentingNewLine]", "]"}]}], "//", 
   "Transpose"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HammingWeightOneStateTableMu", "[", "3", "]"}], "//", 
   "FramedGrid"}], "//", "WithTime"}]}], "Input",
 CellChangeTimes->{{3.7456953780875797`*^9, 3.7456954187491226`*^9}, {
   3.7456954573646812`*^9, 3.745695500611908*^9}, {3.76324718530954*^9, 
   3.7632474008344183`*^9}, 3.7632478742735505`*^9, 3.7632479085152445`*^9, 
   3.7632480955017233`*^9, {3.76324814035156*^9, 3.763248158790243*^9}, {
   3.763248240135551*^9, 3.763248254923152*^9}, {3.763248301421002*^9, 
   3.7632483015730047`*^9}, {3.7632491525551424`*^9, 3.7632491584453325`*^9}, 
   3.7632508658785715`*^9, {3.763303844667666*^9, 3.7633038452507243`*^9}, 
   3.76330397708879*^9, 3.7633045553002195`*^9, {3.763304618823402*^9, 
   3.7633046188644037`*^9}, {3.76330620878583*^9, 3.7633062380963144`*^9}, {
   3.763307279944748*^9, 3.7633073313014593`*^9}, {3.7633073750740285`*^9, 
   3.7633073760100975`*^9}, {3.7633143157708373`*^9, 3.763314320376026*^9}, 
   3.76331436828693*^9, 3.7633144177809134`*^9, {3.7633148509613934`*^9, 
   3.7633149236535254`*^9}, 3.763327297242488*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 0.828125 seconds.\"\>"},
    {
     TagBox[GridBox[{
        {"\<\"# qubits\"\>", "1", "2", "4", "8"},
        {"\<\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(2\\)]\\)(HammingWght1)\"\>", "0", "0", "1", "2"}
       },
       AutoDelete->False,
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.7632483027600513`*^9, {3.7632491442447586`*^9, 3.7632491606614084`*^9}, 
   3.763249887724992*^9, 3.7632509012849693`*^9, 3.763251472397397*^9, 
   3.7632530639162607`*^9, 3.7632540974899063`*^9, 3.7633036221899757`*^9, 
   3.7633037291857634`*^9, {3.763303957075198*^9, 3.763303978516963*^9}, 
   3.763304550319567*^9, 3.763304674817627*^9, 3.763305572511281*^9, {
   3.763306228065307*^9, 3.763306238959392*^9}, {3.7633072986347847`*^9, 
   3.7633073320485086`*^9}, 3.763307432192733*^9, 3.763308336090679*^9, 
   3.7633132290742664`*^9, 3.7633145073244963`*^9, {3.763314905352799*^9, 
   3.763314956812851*^9}, 3.7633161017362347`*^9, 3.763321174665243*^9, 
   3.763321400400481*^9, 3.763321749260938*^9, 3.7633272357559824`*^9, 
   3.7633272981485*^9, 3.763327910099495*^9, 3.763328074236189*^9, 
   3.7633285336826267`*^9, 3.763330472098172*^9, 3.7633350906049957`*^9, 
   3.763336317451414*^9, 3.763336581414158*^9, 3.7633369819381213`*^9, 
   3.763337181632968*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "HammingWeightOneStateTableNu", "[", "  ", "qubitMax_Integer", " ", "]"}], ":=",
   " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"\"\<# qubits\>\"", ",", "\"\<\[Nu](HammingWght1)\>\""}], "}"}],
      "}"}], "~", "Join", "~", "\[IndentingNewLine]", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q", ",", " ", 
        RowBox[{"nu", "[", 
         RowBox[{"HammingWeightOneState", "[", "q", "]"}], " ", "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "1", ",", "qubitMax"}], "}"}]}], 
     "\[IndentingNewLine]", "]"}]}], "//", 
   "Transpose"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HammingWeightOneStateTableNu", "[", "8", "]"}], "//", 
   "FramedGrid"}], "//", "WithTime"}]}], "Input",
 CellChangeTimes->{{3.7633073401821685`*^9, 3.763307417421476*^9}, {
   3.7633143242971735`*^9, 3.763314328757353*^9}, 3.763314419836988*^9, {
   3.76331467444133*^9, 3.763314818608096*^9}, {3.763327276033966*^9, 
   3.7633272819061136`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 1.0625 seconds.\"\>"},
    {
     TagBox[GridBox[{
        {"\<\"# qubits\"\>", "1", "2", "3", "4", "5", "6", "7", "8"},
        {"\<\"\[Nu](HammingWght1)\"\>", "0", "0", "2", "3", "4", "5", "6", "7"}
       },
       AutoDelete->False,
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.7633074082457247`*^9, 3.763307418171527*^9}, 
   3.7633083383616858`*^9, 3.7633132291722717`*^9, 3.763314509552574*^9, {
   3.7633147418410177`*^9, 3.7633148283614783`*^9}, {3.763314942309271*^9, 
   3.763314965433186*^9}, 3.763316104021326*^9, 3.763321176907303*^9, 
   3.7633214026545553`*^9, 3.7633217515180035`*^9, 3.7633272361689897`*^9, {
   3.763327278015018*^9, 3.7633272888822765`*^9}, 3.7633279127074885`*^9, 
   3.7633280768692484`*^9, 3.7633285416358137`*^9, 3.763330479196313*^9, 
   3.7633350971811466`*^9, 3.763336325587449*^9, 3.7633365878949847`*^9, 
   3.7633371882598104`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QFT Choi states", "Subsection",
 CellChangeTimes->{{3.74569622295759*^9, 3.745696250668191*^9}, {
  3.7456964031329393`*^9, 3.745696430664134*^9}, {3.745698796913992*^9, 
  3.745698798143989*^9}, {3.7632472041945763`*^9, 3.7632472043695855`*^9}, {
  3.7632479361453466`*^9, 3.76324793817743*^9}, {3.763248014337494*^9, 
  3.763248015824565*^9}, {3.7632482860923867`*^9, 3.76324828862849*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"QFTChoiStateTable", "[", "  ", "qubitMax_Integer", " ", "]"}], ":=",
    " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
       "\"\<# QFT input qubits\>\"", ",", " ", 
        "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)(QFTChoi)\>\"", ",", " ", 
        "\"\<\[Nu](QFTChoi)\>\""}], "}"}], " ", "}"}], "~", "Join", "~", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"q", ",", " ", 
         RowBox[{"mu2", "[", 
          RowBox[{"Flatten", "@", 
           RowBox[{"QuantumFourierTransform", "[", "q", "]"}]}], " ", "]"}], 
         ",", 
         RowBox[{"nu", "[", 
          RowBox[{"Flatten", "@", 
           RowBox[{"QuantumFourierTransform", "[", "q", "]"}]}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "1", ",", "qubitMax"}], "}"}]}], 
      "\[IndentingNewLine]", "]"}]}], "//", "Transpose"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QFTChoiStateTable", "[", "3", "]"}], "//", "FramedGrid"}], "//", 
  "WithTime"}]}], "Input",
 CellChangeTimes->{{3.7632481968268375`*^9, 3.763248236966437*^9}, {
   3.763248314528516*^9, 3.7632483281780615`*^9}, {3.7632483666855917`*^9, 
   3.7632483671116095`*^9}, 3.7632483992570405`*^9, {3.763249167255682*^9, 
   3.7632491699227853`*^9}, {3.7632492059198704`*^9, 
   3.7632492090479956`*^9}, {3.76324938125385*^9, 3.763249382444885*^9}, 
   3.7632508636564984`*^9, 3.7632511624579372`*^9, {3.763251332015561*^9, 
   3.7632513320755634`*^9}, 3.763306254691682*^9, {3.7633074876257896`*^9, 
   3.7633075114917336`*^9}, {3.763314338834764*^9, 3.7633143470620875`*^9}, {
   3.7633144247011967`*^9, 3.7633144281173267`*^9}, {3.7633149762516365`*^9, 
   3.7633150838746367`*^9}, {3.763321117488413*^9, 3.763321130289899*^9}, {
   3.763327390741769*^9, 3.7633274085947313`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 0.75 seconds.\"\>"},
    {
     TagBox[GridBox[{
        {"\<\"# QFT input qubits\"\>", "1", "2", "3"},
        {"\<\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(2\\)]\\)(QFTChoi)\"\>", 
         "0", "1", 
         FractionBox["5", "2"]},
        {"\<\"\[Nu](QFTChoi)\"\>", "0", "2", "4"}
       },
       AutoDelete->False,
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.76324838791459*^9, 3.763248430293281*^9, 3.7632491793061543`*^9, 
   3.7632492185183644`*^9, 3.763249901124526*^9, 3.7632509106633463`*^9, 
   3.763251481357755*^9, 3.7632526458572087`*^9, 3.763253066535342*^9, 
   3.763254100127983*^9, 3.763296336755204*^9, 3.7633046774319615`*^9, 
   3.763305575105625*^9, {3.7633075066733284`*^9, 3.7633075161781025`*^9}, 
   3.76330834176344*^9, 3.7633132293802814`*^9, 3.763314512736706*^9, {
   3.7633150750392714`*^9, 3.7633150855136976`*^9}, 3.7633161071474514`*^9, 
   3.7633211800483875`*^9, 3.7633214057816267`*^9, 3.7633217547090816`*^9, 
   3.7633272376610336`*^9, {3.763327411457808*^9, 3.763327414356943*^9}, 
   3.7633279142385235`*^9, 3.763328078417276*^9, 3.763328544037866*^9, 
   3.7633304812283573`*^9, 3.7633350988211823`*^9, 3.7633363275997033`*^9, 
   3.763336589508192*^9, 3.763337189969022*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "n"], TraditionalForm]]],
 " states ( see ",
 ButtonBox["Page 12",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/pdf/1904.01124v1.pdf#page=12"], None},
  ButtonNote->"https://arxiv.org/pdf/1904.01124v1.pdf#page=12"],
 " of  ",
 ButtonBox["[arXiv:1904.01124]",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/pdf/1904.01124v1.pdf"], None},
  ButtonNote->"https://arxiv.org/pdf/1904.01124v1.pdf"],
 " )"
}], "Subsection",
 CellChangeTimes->{{3.74569622295759*^9, 3.745696250668191*^9}, {
  3.7456964031329393`*^9, 3.745696430664134*^9}, {3.745698796913992*^9, 
  3.745698798143989*^9}, {3.7632472041945763`*^9, 3.7632472043695855`*^9}, {
  3.7632479361453466`*^9, 3.76324793817743*^9}, {3.763248014337494*^9, 
  3.763248015824565*^9}, {3.7632482860923867`*^9, 3.76324828862849*^9}, {
  3.763250770692773*^9, 3.7632507789551115`*^9}, {3.7632508730618496`*^9, 
  3.763250876609991*^9}, {3.763319638702962*^9, 3.7633196496833124`*^9}, {
  3.763319689681505*^9, 3.763319728931739*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WStateTable", "[", "  ", "qubitMax_Integer", " ", "]"}], ":=", 
   " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
       "\"\<n = # qubits\>\"", ",", " ", 
        "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)(\!\(\*SubscriptBox[\(W\), \
\(n\)]\))\>\"", ",", " ", 
        "\"\<\[Nu](\!\(\*SubscriptBox[\(W\), \(n\)]\))\>\""}], "}"}], " ", 
      "}"}], "~", "Join", "~", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"q", ",", " ", 
         RowBox[{"mu2", "[", 
          RowBox[{"WState", "[", "q", "]"}], " ", "]"}], ",", 
         RowBox[{"nu", "[", 
          RowBox[{"WState", "[", "q", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "2", ",", "qubitMax"}], "}"}]}], 
      "\[IndentingNewLine]", "]"}]}], "//", "Transpose"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WStateTable", "[", "7", "]"}], "//", "FramedGrid"}], "//", 
  "WithTime"}]}], "Input",
 CellChangeTimes->{{3.7633151101797495`*^9, 3.763315190728658*^9}, 
   3.7633152287583065`*^9, 3.7633213722765713`*^9, {3.763327255361465*^9, 
   3.763327256532494*^9}, 3.763328036284323*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 1.82813 seconds.\"\>"},
    {
     TagBox[GridBox[{
        {"\<\"n = # qubits\"\>", "2", "3", "4", "5", "6", "7"},
        {"\<\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(W\\), \\(n\\)]\\))\"\>", "1", "1", "2", 
         "2", "3", "3"},
        {"\<\"\[Nu](\\!\\(\\*SubscriptBox[\\(W\\), \\(n\\)]\\))\"\>", "2", 
         "3", "4", "5", "6", "7"}
       },
       AutoDelete->False,
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.763315215493777*^9, 3.763315250791216*^9, 3.7633161278462687`*^9, 
   3.7633212006659436`*^9, 3.763321408547703*^9, 3.763321757397163*^9, {
   3.7633272385400486`*^9, 3.763327260945594*^9}, 3.7633274340143585`*^9, 
   3.7633279185926247`*^9, 3.763328040568416*^9, 3.7633280827823744`*^9, 
   3.7633285500710115`*^9, 3.7633304860384655`*^9, 3.763335103394277*^9, 
   3.7633363322172937`*^9, 3.7633365941577854`*^9, 3.763337194680622*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["CCZ", "123"], 
    SubscriptBox["CCZ", "145"]}], TraditionalForm]]],
 " "
}], "Subsection",
 CellChangeTimes->{{3.74569622295759*^9, 3.745696250668191*^9}, {
   3.7456964031329393`*^9, 3.745696430664134*^9}, {3.745698796913992*^9, 
   3.745698798143989*^9}, {3.7632472041945763`*^9, 3.7632472043695855`*^9}, {
   3.7632479361453466`*^9, 3.76324793817743*^9}, {3.763248014337494*^9, 
   3.763248015824565*^9}, {3.7632482860923867`*^9, 3.76324828862849*^9}, {
   3.7632519754299307`*^9, 3.763252004619855*^9}, {3.7633075690041075`*^9, 
   3.763307576476729*^9}, 3.76331086216961*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultiCZState", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "5"}], "]"}], " ", 
    RowBox[{"MultiCZState", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "5"}], "}"}], ",", "5"}], "]"}]}], " ", "//",
    "mu2"}], "//", "WithTime"}]], "Input",
 CellChangeTimes->{{3.763251953765255*^9, 3.763251956359333*^9}, {
   3.763310930359361*^9, 3.763310933398528*^9}, 3.7633274423725705`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 0.0625 seconds.\"\>"},
    {"2"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.763251957555358*^9, 3.7632530692744246`*^9, 
  3.763254119050573*^9, 3.763304696468408*^9, 3.7633055936150026`*^9, 
  3.7633083677008605`*^9, 3.763313229578301*^9, 3.7633144905568204`*^9, 
  3.763314533533555*^9, 3.7633161280702877`*^9, 3.7633212009209423`*^9, 
  3.763321408789707*^9, 3.7633217578021727`*^9, 3.7633272386630487`*^9, 
  3.763327442969569*^9, 3.763327918767618*^9, 3.763328082949379*^9, 
  3.7633285502440157`*^9, 3.7633304862024693`*^9, 3.7633351035282807`*^9, 
  3.763336332402323*^9, 3.76333659437881*^9, 3.7633371948266487`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultiCZState", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "5"}], "]"}], " ", 
    RowBox[{"MultiCZState", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "5"}], "}"}], ",", "5"}], "]"}]}], " ", "//",
    "nu"}], "//", "WithTime"}]], "Input",
 CellChangeTimes->{{3.7633075626075754`*^9, 3.763307562752593*^9}, {
   3.763310936478695*^9, 3.7633109393418455`*^9}, 3.763327444882615*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 0.03125 seconds.\"\>"},
    {"5"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.763307563633665*^9, 3.76330836780787*^9, 
  3.7633132296783066`*^9, 3.763314491845869*^9, 3.7633145335825667`*^9, 
  3.7633161281512914`*^9, 3.7633212010339475`*^9, 3.7633214088647084`*^9, 
  3.7633217578821745`*^9, 3.7633272387150517`*^9, 3.763327445564659*^9, 
  3.7633279188136187`*^9, 3.763328082997384*^9, 3.763328550358018*^9, 
  3.76333048632448*^9, 3.763335103631283*^9, 3.7633363325213385`*^9, 
  3.7633365945218315`*^9, 3.7633371949636664`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "States showing that ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " can increase after two post-selected measurements "
}], "Subsection",
 CellChangeTimes->{{3.74569622295759*^9, 3.745696250668191*^9}, {
  3.7456964031329393`*^9, 3.745696430664134*^9}, {3.745698796913992*^9, 
  3.745698798143989*^9}, {3.7632472041945763`*^9, 3.7632472043695855`*^9}, {
  3.7632479361453466`*^9, 3.76324793817743*^9}, {3.763248014337494*^9, 
  3.763248015824565*^9}, {3.7632482860923867`*^9, 3.76324828862849*^9}, {
  3.7632519754299307`*^9, 3.763252004619855*^9}, {3.763296407080776*^9, 
  3.763296446411666*^9}, {3.76331089809159*^9, 3.7633109038399053`*^9}, {
  3.76331568236134*^9, 3.7633157821793313`*^9}, {3.763315819283823*^9, 
  3.763315830646271*^9}}],

Cell[TextData[{
 "Here we use notation ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"ab", " "}]], "=", 
        RowBox[{"\[LeftBracketingBar]", "ab", " "}]}], 
       "\[RightAngleBracket]"}], 
      RowBox[{"\[LeftAngleBracket]", "ab"}]}], "\[RightBracketingBar]"}], 
    "\[CircleTimes]", 
    SubscriptBox["\[ScriptCapitalI]", "2"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". Counter-example state is a four qubit state."
}], "Text",
 CellChangeTimes->{{3.7633158356974726`*^9, 3.763315846332902*^9}, {
  3.763315976776123*^9, 3.7633159880295663`*^9}, {3.7633198799195375`*^9, 
  3.7633198919999213`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Psi", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "I"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "5"}], "I"}], "-", "2"}], ",", 
     RowBox[{"-", "I"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "I"}], "+", "1"}], ",", 
     RowBox[{
      RowBox[{"-", "I"}], "-", "2"}], ",", 
     RowBox[{"-", "I"}], ",", 
     RowBox[{
      RowBox[{"-", "I"}], "+", "2"}], ",", "1", ",", "I", ",", 
     RowBox[{"I", "+", "2"}], ",", "I", ",", "1", ",", "I", ",", 
     RowBox[{"I", "+", "2"}], ",", "I"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)|\[CapitalPsi]\
\[RightAngleBracket]\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)(\!\(\*SubscriptBox[\(P\), \
\(00\)]\)|\[CapitalPsi]\[RightAngleBracket])\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)(\!\(\*SubscriptBox[\(P\), \
\(01\)]\)|\[CapitalPsi]\[RightAngleBracket])\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)(\!\(\*SubscriptBox[\(P\), \
\(10\)]\)|\[CapitalPsi]\[RightAngleBracket])\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)(\!\(\*SubscriptBox[\(P\), \
\(11\)]\)|\[CapitalPsi]\[RightAngleBracket])\>\""}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"mu2", "@", "Psi"}], ",", 
       RowBox[{"mu2", "@", " ", 
        RowBox[{"Psi", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "4"}], "]"}], "]"}]}], ",", 
       RowBox[{"mu2", "@", " ", 
        RowBox[{"Psi", "[", 
         RowBox[{"[", 
          RowBox[{"5", ";;", "8"}], "]"}], "]"}]}], ",", 
       RowBox[{"mu2", "@", " ", 
        RowBox[{"Psi", "[", 
         RowBox[{"[", 
          RowBox[{"9", ";;", "12"}], "]"}], "]"}]}], ",", 
       RowBox[{"mu2", "@", " ", 
        RowBox[{"Psi", "[", 
         RowBox[{"[", 
          RowBox[{"13", ";;", "16"}], "]"}], "]"}]}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}], "//", "FramedGrid"}], "//", 
  "WithTime"}]}], "Input",
 CellChangeTimes->{{3.763296451229767*^9, 3.763296758040227*^9}, {
   3.7632998593242683`*^9, 3.7632998894949303`*^9}, {3.7633007297369685`*^9, 
   3.763300761589388*^9}, 3.7633008267828274`*^9, {3.7633153336555457`*^9, 
   3.763315469710785*^9}, {3.763315509337397*^9, 3.763315658742446*^9}, {
   3.763315853602188*^9, 3.763315949643044*^9}, {3.7633159950318584`*^9, 
   3.7633160254060755`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 0.078125 seconds.\"\>"},
    {
     TagBox[GridBox[{
        {"\<\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(2\\)]\\)|\[CapitalPsi]\
\[RightAngleBracket]\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(P\\), \\(00\\)]\\)|\[CapitalPsi]\
\[RightAngleBracket])\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(P\\), \\(01\\)]\\)|\[CapitalPsi]\
\[RightAngleBracket])\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(P\\), \\(10\\)]\\)|\[CapitalPsi]\
\[RightAngleBracket])\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(P\\), \\(11\\)]\\)|\[CapitalPsi]\
\[RightAngleBracket])\"\>"},
        {"3", "4", "3", "2", "2"}
       },
       AutoDelete->False,
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.7632965856108*^9, {3.763296631358368*^9, 3.7632967163852825`*^9}, 
   3.7632967591762447`*^9, 3.7633046966314297`*^9, 3.7633055937970343`*^9, 
   3.763307911802105*^9, 3.7633083680221477`*^9, 3.7633132299463215`*^9, 
   3.763313321561363*^9, 3.7633145338505707`*^9, 3.7633152684419203`*^9, 
   3.763315907708352*^9, 3.763316027978171*^9, 3.763316128302297*^9, 
   3.763321201192948*^9, 3.76332140900471*^9, 3.7633217580461707`*^9, 
   3.763327238910056*^9, 3.7633274515697803`*^9, 3.7633279189286222`*^9, 
   3.763328083116381*^9, 3.763328550491021*^9, 3.7633304864544835`*^9, 
   3.763335103747289*^9, 3.763336332646354*^9, 3.7633365946408434`*^9, 
   3.763337195080682*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Modular adder Choi state", "Subsection",
 CellChangeTimes->{{3.74569622295759*^9, 3.745696250668191*^9}, {
   3.7456964031329393`*^9, 3.745696430664134*^9}, {3.745698796913992*^9, 
   3.745698798143989*^9}, {3.7632472041945763`*^9, 3.7632472043695855`*^9}, {
   3.7632479361453466`*^9, 3.76324793817743*^9}, {3.763248014337494*^9, 
   3.763248015824565*^9}, {3.7632482860923867`*^9, 3.76324828862849*^9}, {
   3.7632519754299307`*^9, 3.763252004619855*^9}, {3.763296407080776*^9, 
   3.763296446411666*^9}, {3.763305392750222*^9, 3.763305422025996*^9}, {
   3.7633078567081165`*^9, 3.763307859388334*^9}, {3.763310878638522*^9, 
   3.7633108925952883`*^9}, 3.7633278246144223`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"QFTChoiStateTable", "[", "  ", "qubitMax_Integer", " ", "]"}], ":=",
    " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
       "\"\<# Bits\>\"", ",", " ", 
        "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)(ModAdderChoi)\>\"", ",", 
        " ", "\"\<\[Nu](ModAdderChoi)\>\""}], "}"}], " ", "}"}], "~", "Join", 
     "~", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"q", ",", " ", 
         RowBox[{"mu2", "[", 
          RowBox[{"Flatten", "@", 
           RowBox[{"ModularAdder", "[", "q", "]"}]}], " ", "]"}], ",", 
         RowBox[{"nu", "[", 
          RowBox[{"Flatten", "@", 
           RowBox[{"ModularAdder", "[", "q", "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "1", ",", "qubitMax"}], "}"}]}], 
      "\[IndentingNewLine]", "]"}]}], "//", "Transpose"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QFTChoiStateTable", "[", "2", "]"}], "//", "FramedGrid"}], "//", 
  "WithTime"}]}], "Input",
 CellChangeTimes->{{3.763327795947723*^9, 3.763327816014204*^9}, {
  3.763327942877179*^9, 3.763327945451232*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 1.48438 seconds.\"\>"},
    {
     TagBox[GridBox[{
        {"\<\"# Bits\"\>", "1", "2"},
        {"\<\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(2\\)]\\)(ModAdderChoi)\"\>", "0", "1"},
        {"\<\"\[Nu](ModAdderChoi)\"\>", "0", "3"}
       },
       AutoDelete->False,
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.7633279252368107`*^9, 3.763327947321281*^9}, 
   3.7633280892825317`*^9, 3.7633285620672812`*^9, 3.763330497467719*^9, 
   3.7633351141425095`*^9, 3.763336343023675*^9, 3.763336604898156*^9, 
   3.7633372054870105`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Some calculations of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and \[Nu] that take longer time "
}], "Section",
 CellChangeTimes->{{3.74569622295759*^9, 3.745696250668191*^9}, {
  3.7456964031329393`*^9, 3.745696430664134*^9}, {3.745698796913992*^9, 
  3.745698798143989*^9}, {3.7632472041945763`*^9, 3.7632472043695855`*^9}, {
  3.7632479361453466`*^9, 3.76324793817743*^9}, {3.763248014337494*^9, 
  3.763248015824565*^9}, {3.7632482860923867`*^9, 3.76324828862849*^9}, {
  3.7632519754299307`*^9, 3.763252004619855*^9}, {3.7632521433234816`*^9, 
  3.7632521565398903`*^9}, {3.7633130562265234`*^9, 3.763313066176002*^9}, {
  3.7633218141997247`*^9, 3.7633218174078026`*^9}}],

Cell[CellGroupData[{

Cell["8 qubits", "Subsection",
 CellChangeTimes->{{3.7633279764379416`*^9, 3.7633279777739787`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WState", "[", "8", "]"}], "//", "mu2"}], "//", 
  "WithTime"}]], "Input",
 CellChangeTimes->{3.7632522941992245`*^9, 3.7633144545233903`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 3.70313 seconds.\"\>"},
    {"4"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.7632531997165327`*^9, 3.7632543372169285`*^9, 
  3.7633058096878853`*^9, 3.7633086458397536`*^9, 3.7633163491971292`*^9, 
  3.763322013561107*^9, 3.7633274814465075`*^9, 3.76332793455998*^9, 
  3.7633280999543037`*^9, 3.763328572750536*^9, 3.7633305082769613`*^9, 
  3.763335240099868*^9, 3.7633366152234755`*^9, 3.763337215980344*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"QuantumFourierTransform", "[", "4", "]"}], " ", "//", 
    "Flatten"}], "//", "mu2"}], "//", "WithTime"}]], "Input",
 CellChangeTimes->{{3.763252281652835*^9, 3.763252287031*^9}, 
   3.763314459987609*^9, {3.7633212274626756`*^9, 3.7633212415190544`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 16.75 seconds.\"\>"},
    {
     FractionBox["17", "4"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.763253336018779*^9, 3.7632544758502254`*^9, 
  3.763305945265915*^9, 3.7633088937833395`*^9, 3.763316586476088*^9, 
  3.763322255583164*^9, 3.7633275159303484`*^9, 3.763327573024741*^9, 
  3.7633281467583885`*^9, 3.763328621733123*^9, 3.763330556652042*^9, 
  3.7633352955000725`*^9, 3.7633366615873966`*^9, 3.763337261518165*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"QuantumFourierTransform", "[", "4", "]"}], " ", "//", 
    "Flatten"}], "//", "nu"}], "//", "WithTime"}]], "Input",
 CellChangeTimes->{{3.7633078734234896`*^9, 3.7633078844103727`*^9}, {
  3.763314461395658*^9, 3.763314463761758*^9}, {3.763321229054719*^9, 
  3.7633212428060904`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 4.65625 seconds.\"\>"},
    {"6"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.7633053405165787`*^9, 3.763308948800023*^9, 
  3.763316641599292*^9, 3.7633223126767063`*^9, 3.7633276293031235`*^9, 
  3.763328202672511*^9, 3.763328724154321*^9, 3.763330614604329*^9, 
  3.7633353426131306`*^9, 3.7633367097210855`*^9, 3.7633373094122734`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["9 qubits", "Subsection",
 CellChangeTimes->{{3.763327995622387*^9, 3.7633279966144114`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WState", "[", "9", "]"}], "//", "mu2"}], "//", 
  "WithTime"}]], "Input",
 CellChangeTimes->{3.763253563176874*^9, 3.7633144668838773`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 23.1563 seconds.\"\>"},
    {"4"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.763255343433237*^9, 3.7633097897352657`*^9, 
  3.7633174961844487`*^9, 3.7633231611924505`*^9, 3.763327703653471*^9, 
  3.763328276373204*^9, 3.76332879882164*^9, 3.763330689623543*^9, 
  3.7633354165590396`*^9, 3.7633367828936553`*^9, 3.763337381536492*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WState", "[", "9", "]"}], "//", "nu"}], "//", 
  "WithTime"}]], "Input",
 CellChangeTimes->{{3.763335419120367*^9, 3.7633354192603965`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 25.1094 seconds.\"\>"},
    {"9"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.7633355092508993`*^9, 3.76333747060201*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HammingWeightOneState", "[", "9", "]"}], "//", "nu"}], "//", 
  "WithTime"}]], "Input",
 CellChangeTimes->{{3.7633354983335*^9, 3.763335504895337*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 2.64063 seconds.\"\>"},
    {"8"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.7633355423591356`*^9, 3.7633375030721416`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["10 qubits", "Subsection",
 CellChangeTimes->{{3.7633280028415484`*^9, 3.7633280045665903`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WState", "[", "10", "]"}], "//", "mu2"}], "//", 
  "WithTime"}]], "Input",
 CellChangeTimes->{{3.7632535676010127`*^9, 3.7632535683290343`*^9}, 
   3.7633144704920254`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 186.766 seconds.\"\>"},
    {"5"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.7632616763788643`*^9, 3.7633312404814653`*^9, 
  3.7633380996053925`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"QuantumFourierTransform", "[", "5", "]"}], " ", "//", 
    "Flatten"}], "//", "nu"}], "//", "WithTime"}]], "Input",
 CellChangeTimes->{{3.7633079046358757`*^9, 3.7633079047798786`*^9}, 
   3.763314477131287*^9, {3.763321231749791*^9, 3.763321246854191*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 360.094 seconds.\"\>"},
    {"8"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.7633420000421543`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"QuantumFourierTransform", "[", "5", "]"}], " ", "//", 
    "Flatten"}], "//", "mu2"}], "//", "WithTime"}]], "Input",
 CellChangeTimes->{{3.7633375631268415`*^9, 3.763337563646905*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 777.125 seconds.\"\>"},
    {
     FractionBox["49", "8"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.763345207748328*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HammingWeightOneState", "[", "10", "]"}], "//", "nu"}], "//", 
  "WithTime"}]], "Input",
 CellChangeTimes->{{3.7633375808290944`*^9, 3.7633375818122272`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Calculaton time: 20.4688 seconds.\"\>"},
    {"9"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.7633454452673645`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1532, 1144},
WindowMargins->{{192, Automatic}, {89, Automatic}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1355, 25, 239, "Text"],
Cell[CellGroupData[{
Cell[1938, 49, 246, 3, 70, "Section"],
Cell[2187, 54, 1696, 38, 85, "Input",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[3920, 97, 830, 18, 70, "Section"],
Cell[4753, 117, 20862, 475, 922, "Input",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[25652, 597, 394, 10, 68, "Section"],
Cell[26049, 609, 10477, 274, 377, "Input",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[36563, 888, 465, 10, 71, "Section"],
Cell[37031, 900, 283, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[37339, 910, 283, 3, 48, "Subsection"],
Cell[CellGroupData[{
Cell[37647, 917, 4132, 87, 159, "Input"],
Cell[41782, 1006, 3152, 70, 229, "Output"],
Cell[44937, 1078, 2222, 40, 100, "Output"],
Cell[47162, 1120, 2381, 44, 193, "Output"],
Cell[49546, 1166, 2154, 39, 100, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51749, 1211, 359, 5, 48, "Subsection"],
Cell[CellGroupData[{
Cell[52133, 1220, 1948, 41, 127, "Input"],
Cell[54084, 1263, 1641, 32, 76, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55762, 1300, 1129, 29, 127, "Input"],
Cell[56894, 1331, 1257, 25, 76, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58200, 1362, 398, 5, 48, "Subsection"],
Cell[CellGroupData[{
Cell[58623, 1371, 1980, 44, 191, "Input"],
Cell[60606, 1417, 1601, 32, 152, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62256, 1455, 1086, 25, 72, "Subsection"],
Cell[CellGroupData[{
Cell[63367, 1484, 1299, 33, 191, "Input"],
Cell[64669, 1519, 1279, 27, 140, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65997, 1552, 653, 14, 72, "Subsection"],
Cell[CellGroupData[{
Cell[66675, 1570, 520, 14, 45, "Input"],
Cell[67198, 1586, 844, 16, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68079, 1607, 521, 14, 30, "Input"],
Cell[68603, 1623, 751, 15, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69403, 1644, 830, 16, 48, "Subsection"],
Cell[70236, 1662, 722, 21, 30, "Text"],
Cell[CellGroupData[{
Cell[70983, 1687, 2572, 64, 108, "Input"],
Cell[73558, 1753, 1893, 36, 75, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75500, 1795, 687, 9, 48, "Subsection"],
Cell[CellGroupData[{
Cell[76212, 1808, 1269, 33, 127, "Input"],
Cell[77484, 1843, 914, 22, 95, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78459, 1872, 769, 15, 71, "Section"],
Cell[CellGroupData[{
Cell[79253, 1891, 100, 1, 48, "Subsection"],
Cell[CellGroupData[{
Cell[79378, 1896, 188, 5, 30, "Input"],
Cell[79569, 1903, 632, 13, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80238, 1921, 315, 7, 30, "Input"],
Cell[80556, 1930, 650, 14, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81243, 1949, 345, 8, 30, "Input"],
Cell[81591, 1959, 558, 12, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82198, 1977, 98, 1, 48, "Subsection"],
Cell[CellGroupData[{
Cell[82321, 1982, 186, 5, 30, "Input"],
Cell[82510, 1989, 555, 12, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83102, 2006, 187, 5, 30, "Input"],
Cell[83292, 2013, 340, 9, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83669, 2027, 198, 5, 30, "Input"],
Cell[83870, 2034, 343, 9, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84262, 2049, 101, 1, 48, "Subsection"],
Cell[CellGroupData[{
Cell[84388, 2054, 219, 6, 30, "Input"],
Cell[84610, 2062, 370, 10, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85017, 2077, 317, 7, 30, "Input"],
Cell[85337, 2086, 319, 9, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85693, 2100, 244, 6, 30, "Input"],
Cell[85940, 2108, 342, 10, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86319, 2123, 205, 5, 30, "Input"],
Cell[86527, 2130, 319, 9, 46, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/resource-states-conversion-tests.csproj <==
<Project Sdk="Microsoft.NET.Sdk">
  <PropertyGroup>
    <TargetFramework>netcoreapp2.0</TargetFramework>
    <PlatformTarget>x64</PlatformTarget>
    <GenerateAssemblyInfo>false</GenerateAssemblyInfo>
    <IsPackable>false</IsPackable>
    <LangVersion>latest</LangVersion>
  </PropertyGroup>

  <ItemGroup>
    <PackageReference Include="Microsoft.Quantum.Development.Kit" Version="0.9.1909.3002" />
    <PackageReference Include="Microsoft.Quantum.Standard" Version="0.9.1909.3002" />
    <PackageReference Include="Microsoft.Quantum.xUnit" Version="0.9.1909.3002" />
    <PackageReference Include="Microsoft.NET.Test.Sdk" Version="16.0.1" />
    <PackageReference Include="xunit" Version="2.4.1" />
    <PackageReference Include="xunit.runner.visualstudio" Version="2.4.1">
      <PrivateAssets>all</PrivateAssets>
      <IncludeAssets>runtime; build; native; contentfiles; analyzers</IncludeAssets>
    </PackageReference>
    <DotNetCliToolReference Include="dotnet-xunit" Version="2.3.1" />
  </ItemGroup>
</Project>

